Generalized Nonlinear Yule Models

With the aim of considering models with persistent memory we propose a fractional nonlinear modification of the classical Yule model often studied in the context of macrovolution. Here the model is analyzed and interpreted in the framework of the development of networks such as the World Wide Web. Nonlinearity is introduced by replacing the linear birth process governing the growth of the in-links of each specific webpage with a fractional nonlinear birth process with completely general birth rates. Among the main results we derive the explicit distribution of the number of in-links of a webpage chosen uniformly at random recognizing the contribution to the asymptotics and the finite time correction. The mean value of the latter distribution is also calculated explicitly in the most general case. Furthermore, in order to show the usefulness of our results, we particularize them in the case of specific birth rates giving rise to a saturating behaviour, a property that is often observed in nature. The further specialization to the non-fractional case allows us to extend the Yule model accounting for a nonlinear growth.

==> plots/1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    124250,       2373]
NotebookOptionsPosition[    123410,       2340]
NotebookOutlinePosition[    123749,       2355]
CellTagsIndexPosition[    123706,       2352]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Limiting", " ", "probability", " ", "distribution"}], " ", "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"rho", ",", "bigN"}], "]"}], "\n", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"r", "=", "1"}], "n"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"rho", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"bigN", "-", "r"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"rho", ">", "0"}], "&&", 
      RowBox[{"bigN", "\[Element]", "Integers"}], "&&", 
      RowBox[{"n", ">", "0"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5896215165177183`*^9, 3.589621542763928*^9}, {
  3.589621573229978*^9, 3.589621573278235*^9}, {3.589621622197612*^9, 
  3.589621622272708*^9}, {3.589621893884121*^9, 3.589621895908516*^9}, {
  3.589622068843779*^9, 3.589622069298397*^9}, {3.589622104618349*^9, 
  3.589622130981371*^9}, {3.58962217163456*^9, 3.589622207002788*^9}, {
  3.589622243307683*^9, 3.589622247691017*^9}, {3.589624593926442*^9, 
  3.589624608049775*^9}, {3.5896247846068172`*^9, 3.589624804438957*^9}, {
  3.589624853485516*^9, 3.5896248576123743`*^9}, {3.58962489806497*^9, 
  3.5896249620689907`*^9}, {3.58962949263328*^9, 3.589629498119279*^9}, {
  3.5896316294097033`*^9, 3.589631663764964*^9}, {3.5896316961142817`*^9, 
  3.589631740457507*^9}, {3.589631780000309*^9, 3.589631780191*^9}, {
  3.589772500405623*^9, 3.589772518372921*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "rho"}], ")"}], "n"], " ", 
  RowBox[{"Pochhammer", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     FractionBox["bigN", "2"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["bigN", "2"], "+", 
        FractionBox["4", "rho"]}]]}]}], ",", "n"}], "]"}], " ", 
  RowBox[{"Pochhammer", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "bigN", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["bigN", "2"], "+", 
         FractionBox["4", "rho"]}]]}], ")"}]}], ",", "n"}], "]"}]}]], "Output",\

 CellChangeTimes->{3.589631742391317*^9, 3.589631780710175*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rho", "=", "0.01"}], ";", 
  RowBox[{"bigN", "=", "200"}], ";", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"Gamma", "[", "n", "]"}], " ", 
          RowBox[{"Gamma", "[", "bigN", "]"}]}], 
         RowBox[{"rho", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"bigN", "-", "n", "+", "1"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               FractionBox["bigN", "2"], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["bigN", "2"], "+", 
                  FractionBox["4", "rho"]}]]}]}], ",", "n"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "bigN", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["bigN", "2"], "+", 
                   FractionBox["4", "rho"]}]]}], ")"}]}], ",", "n"}], "]"}]}],
            ")"}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "bigN"}], "}"}]}], "]"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.589632038187297*^9, 3.58963214163733*^9}, {
  3.589632286218897*^9, 3.5896322920290422`*^9}, {3.5896323289832067`*^9, 
  3.589632349466278*^9}, {3.589632395252573*^9, 3.589632487030512*^9}, {
  3.58968906531715*^9, 3.589689108909042*^9}, {3.589689143424239*^9, 
  3.589689159440662*^9}, {3.589689259577776*^9, 3.589689272718223*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJzt2flbjPv/wPE2RevM3Pdkmpn7dpSoU+rQQYXTq5AtaxxJURERTioiToqI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   "], {{{}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], LineBox[{200, 1}], LineBox[{201, 2}],
       LineBox[{202, 3}], LineBox[{203, 4}], LineBox[{204, 5}], 
      LineBox[{205, 6}], LineBox[{206, 7}], LineBox[{207, 8}], 
      LineBox[{208, 9}], LineBox[{209, 10}], LineBox[{210, 11}], 
      LineBox[{211, 12}], LineBox[{212, 13}], LineBox[{213, 14}], 
      LineBox[{214, 15}], LineBox[{215, 16}], LineBox[{216, 17}], 
      LineBox[{217, 18}], LineBox[{218, 19}], LineBox[{219, 20}], 
      LineBox[{220, 21}], LineBox[{221, 22}], LineBox[{222, 23}], 
      LineBox[{223, 24}], LineBox[{224, 25}], LineBox[{225, 26}], 
      LineBox[{226, 27}], LineBox[{227, 28}], LineBox[{228, 29}], 
      LineBox[{229, 30}], LineBox[{230, 31}], LineBox[{231, 32}], 
      LineBox[{232, 33}], LineBox[{233, 34}], LineBox[{234, 35}], 
      LineBox[{235, 36}], LineBox[{236, 37}], LineBox[{237, 38}], 
      LineBox[{238, 39}], LineBox[{239, 40}], LineBox[{240, 41}], 
      LineBox[{241, 42}], LineBox[{242, 43}], LineBox[{243, 44}], 
      LineBox[{244, 45}], LineBox[{245, 46}], LineBox[{246, 47}], 
      LineBox[{247, 48}], LineBox[{248, 49}], LineBox[{249, 50}], 
      LineBox[{250, 51}], LineBox[{251, 52}], LineBox[{252, 53}], 
      LineBox[{253, 54}], LineBox[{254, 55}], LineBox[{255, 56}], 
      LineBox[{256, 57}], LineBox[{257, 58}], LineBox[{258, 59}], 
      LineBox[{259, 60}], LineBox[{260, 61}], LineBox[{261, 62}], 
      LineBox[{262, 63}], LineBox[{263, 64}], LineBox[{264, 65}], 
      LineBox[{265, 66}], LineBox[{266, 67}], LineBox[{267, 68}], 
      LineBox[{268, 69}], LineBox[{269, 70}], LineBox[{270, 71}], 
      LineBox[{271, 72}], LineBox[{272, 73}], LineBox[{273, 74}], 
      LineBox[{274, 75}], LineBox[{275, 76}], LineBox[{276, 77}], 
      LineBox[{277, 78}], LineBox[{278, 79}], LineBox[{279, 80}], 
      LineBox[{280, 81}], LineBox[{281, 82}], LineBox[{282, 83}], 
      LineBox[{283, 84}], LineBox[{284, 85}], LineBox[{285, 86}], 
      LineBox[{286, 87}], LineBox[{287, 88}], LineBox[{288, 89}], 
      LineBox[{289, 90}], LineBox[{290, 91}], LineBox[{291, 92}], 
      LineBox[{292, 93}], LineBox[{293, 94}], LineBox[{294, 95}], 
      LineBox[{295, 96}], LineBox[{296, 97}], LineBox[{297, 98}], 
      LineBox[{298, 99}], LineBox[{299, 100}], LineBox[{300, 101}], 
      LineBox[{301, 102}], LineBox[{302, 103}], LineBox[{303, 104}], 
      LineBox[{304, 105}], LineBox[{305, 106}], LineBox[{306, 107}], 
      LineBox[{307, 108}], LineBox[{308, 109}], LineBox[{309, 110}], 
      LineBox[{310, 111}], LineBox[{311, 112}], LineBox[{312, 113}], 
      LineBox[{313, 114}], LineBox[{314, 115}], LineBox[{315, 116}], 
      LineBox[{316, 117}], LineBox[{317, 118}], LineBox[{318, 119}], 
      LineBox[{319, 120}], LineBox[{320, 121}], LineBox[{321, 122}], 
      LineBox[{322, 123}], LineBox[{323, 124}], LineBox[{324, 125}], 
      LineBox[{325, 126}], LineBox[{326, 127}], LineBox[{327, 128}], 
      LineBox[{328, 129}], LineBox[{329, 130}], LineBox[{330, 131}], 
      LineBox[{331, 132}], LineBox[{332, 133}], LineBox[{333, 134}], 
      LineBox[{334, 135}], LineBox[{335, 136}], LineBox[{336, 137}], 
      LineBox[{337, 138}], LineBox[{338, 139}], LineBox[{339, 140}], 
      LineBox[{340, 141}], LineBox[{341, 142}], LineBox[{342, 143}], 
      LineBox[{343, 144}], LineBox[{344, 145}], LineBox[{345, 146}], 
      LineBox[{346, 147}], LineBox[{347, 148}], LineBox[{348, 150}], 
      LineBox[{349, 151}], LineBox[{350, 152}], LineBox[{351, 153}], 
      LineBox[{352, 154}], LineBox[{353, 155}], LineBox[{354, 156}], 
      LineBox[{355, 157}], LineBox[{356, 158}], LineBox[{357, 159}], 
      LineBox[{358, 160}], LineBox[{359, 161}], LineBox[{360, 162}], 
      LineBox[{361, 163}], LineBox[{362, 164}], LineBox[{363, 165}], 
      LineBox[{364, 166}], LineBox[{365, 167}], LineBox[{366, 168}], 
      LineBox[{367, 169}], LineBox[{368, 170}], LineBox[{369, 171}], 
      LineBox[{370, 172}], LineBox[{371, 173}], LineBox[{372, 174}], 
      LineBox[{373, 175}], LineBox[{374, 176}], LineBox[{375, 177}], 
      LineBox[{376, 178}], LineBox[{377, 179}], LineBox[{378, 180}], 
      LineBox[{379, 181}], LineBox[{380, 182}], LineBox[{381, 183}], 
      LineBox[{382, 184}], LineBox[{383, 185}], LineBox[{384, 186}], 
      LineBox[{385, 187}], LineBox[{386, 188}], LineBox[{387, 189}], 
      LineBox[{388, 190}], LineBox[{389, 191}], LineBox[{390, 192}], 
      LineBox[{391, 193}], LineBox[{392, 194}], LineBox[{393, 195}], 
      LineBox[{394, 196}], LineBox[{395, 197}], LineBox[{396, 198}], 
      LineBox[{397, 199}]}}, {{}, 
     {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJwV0edajgEAgOG3skPICslnJjMiZCV7RRyBA+BMzGRnhBDKyt6R7IxkZ5eZ
Vcm8/biv6/n/hBYsylgYFgRBMYvFEpayjOWsIJOVZLGK1axhLetYzway2cgm
NrOFHLayje3ksoOd7CKP3exhL/kUsI/9HOAghyjkMEc4yjGOc4KTnOI0ZzjL
Oc5TxAUuUswlSrjMFa5yjevc4Cal3OI2d7hLGfco5z4PeMgjHvOEp1TwjOe8
4CWveM0bKqniLe94zwc+8olqPvOFr3zjOzXUUscP6vnJL37zh7//Z4YHQRjh
RNCAhjSiMU1oSjMiaU4LWhJFK1rThmja0o72dKAjMXSiM12IpStxdCNEd3rQ
k170pg/x9CWBfvRnAAMZxGASGcJQkhjGcJIZwUhGkcJoxjCWcYwnlQmkMZFJ
TGYKU5nGdGYwk1nMJp05zCWDecznH82lae4=
       "]]}, {}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.6931471805599453, -7.63318457542171},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-6.214608098422191, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.605170185988092, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-3.912023005428146, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.020\"", 0.02, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.302585092994046, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.200\"", 0.2, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.6592600369327783`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.4079456086518722`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.2039728043259361`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {-2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.6592600369327783`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.4079456086518722`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.2039728043259361`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {0.6931471805599453, 
       FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0.6931471805599453, 
   5.298317366548036}, {-7.63318457542171, -2.0085444894030267`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {0.6931471805599453, 
      FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {2.995732273553991, 
      FormBox["20", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {5.298317366548036, 
      FormBox["200", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-6.214608098422191, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988092, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-3.912023005428146, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.020\"", 0.02, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.302585092994046, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.200\"", 0.2, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.6592600369327783`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.4079456086518722`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.2039728043259361`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.589632098788233*^9, {3.5896321314458847`*^9, 3.589632142234581*^9}, {
   3.589632286966341*^9, 3.589632292773931*^9}, 3.5896323304478083`*^9, {
   3.5896323747099447`*^9, 3.589632487616707*^9}, 3.5896890474654284`*^9, {
   3.589689096634767*^9, 3.58968910951295*^9}, {3.589689154294217*^9, 
   3.5896891608493757`*^9}, {3.5896892676332293`*^9, 3.589689277288566*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Ratio", " ", "P", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"N", "=", "n"}], ")"}], "/", "P"}], 
    RowBox[{"(", 
     RowBox[{"N", "=", 
      RowBox[{"n", "-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.589772522705702*^9, 3.589772548760481*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rho", "=", "0.001"}], ";", 
  RowBox[{"bigN", "=", "200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       FractionBox[
        RowBox[{"rho", " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bigN", "-", "n", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"rho", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"bigN", "-", "n"}], ")"}]}]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "bigN"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.589772603699188*^9, {3.5897726634323997`*^9, 3.589772753608069*^9}, {
   3.589772804884054*^9, 3.5897729242583942`*^9}, {3.589772980369833*^9, 
   3.589772994378511*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJzt2flbTfsewPFSmtvtYe3mae+9dqQUIk30ydDJlExHZUoOQhwqJ3IQIc7R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   "], {{{}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], LineBox[{200, 2}], LineBox[{201, 3}],
       LineBox[{202, 4}], LineBox[{203, 5}], LineBox[{204, 6}], 
      LineBox[{205, 7}], LineBox[{206, 8}], LineBox[{207, 9}], 
      LineBox[{208, 10}], LineBox[{209, 11}], LineBox[{210, 12}], 
      LineBox[{211, 13}], LineBox[{212, 14}], LineBox[{213, 15}], 
      LineBox[{214, 16}], LineBox[{215, 17}], LineBox[{216, 18}], 
      LineBox[{217, 19}], LineBox[{218, 20}], LineBox[{219, 21}], 
      LineBox[{220, 22}], LineBox[{221, 23}], LineBox[{222, 24}], 
      LineBox[{223, 25}], LineBox[{224, 26}], LineBox[{225, 27}], 
      LineBox[{226, 28}], LineBox[{227, 29}], LineBox[{228, 30}], 
      LineBox[{229, 31}], LineBox[{230, 32}], LineBox[{231, 33}], 
      LineBox[{232, 34}], LineBox[{233, 35}], LineBox[{234, 36}], 
      LineBox[{235, 37}], LineBox[{236, 38}], LineBox[{237, 39}], 
      LineBox[{238, 40}], LineBox[{239, 41}], LineBox[{240, 42}], 
      LineBox[{241, 43}], LineBox[{242, 44}], LineBox[{243, 45}], 
      LineBox[{244, 46}], LineBox[{245, 47}], LineBox[{246, 48}], 
      LineBox[{247, 49}], LineBox[{248, 50}], LineBox[{249, 51}], 
      LineBox[{250, 52}], LineBox[{251, 53}], LineBox[{252, 54}], 
      LineBox[{253, 55}], LineBox[{254, 56}], LineBox[{255, 57}], 
      LineBox[{256, 58}], LineBox[{257, 59}], LineBox[{258, 60}], 
      LineBox[{259, 61}], LineBox[{260, 62}], LineBox[{261, 63}], 
      LineBox[{262, 64}], LineBox[{263, 65}], LineBox[{264, 66}], 
      LineBox[{265, 67}], LineBox[{266, 68}], LineBox[{267, 69}], 
      LineBox[{268, 70}], LineBox[{269, 71}], LineBox[{270, 72}], 
      LineBox[{271, 73}], LineBox[{272, 74}], LineBox[{273, 75}], 
      LineBox[{274, 76}], LineBox[{275, 77}], LineBox[{276, 78}], 
      LineBox[{277, 79}], LineBox[{278, 80}], LineBox[{279, 81}], 
      LineBox[{280, 82}], LineBox[{281, 83}], LineBox[{282, 84}], 
      LineBox[{283, 85}], LineBox[{284, 86}], LineBox[{285, 87}], 
      LineBox[{286, 88}], LineBox[{287, 89}], LineBox[{288, 90}], 
      LineBox[{289, 91}], LineBox[{290, 92}], LineBox[{291, 93}], 
      LineBox[{292, 94}], LineBox[{293, 95}], LineBox[{294, 96}], 
      LineBox[{295, 97}], LineBox[{296, 98}], LineBox[{297, 99}], 
      LineBox[{298, 100}], LineBox[{299, 101}], LineBox[{300, 102}], 
      LineBox[{301, 103}], LineBox[{302, 104}], LineBox[{303, 105}], 
      LineBox[{304, 106}], LineBox[{305, 107}], LineBox[{306, 108}], 
      LineBox[{307, 109}], LineBox[{308, 110}], LineBox[{309, 111}], 
      LineBox[{310, 112}], LineBox[{311, 113}], LineBox[{312, 114}], 
      LineBox[{313, 115}], LineBox[{314, 116}], LineBox[{315, 117}], 
      LineBox[{316, 118}], LineBox[{317, 119}], LineBox[{318, 120}], 
      LineBox[{319, 121}], LineBox[{320, 122}], LineBox[{321, 123}], 
      LineBox[{322, 124}], LineBox[{323, 125}], LineBox[{324, 126}], 
      LineBox[{325, 127}], LineBox[{326, 128}], LineBox[{327, 129}], 
      LineBox[{328, 130}], LineBox[{329, 131}], LineBox[{330, 132}], 
      LineBox[{331, 133}], LineBox[{332, 134}], LineBox[{333, 135}], 
      LineBox[{334, 136}], LineBox[{335, 137}], LineBox[{336, 138}], 
      LineBox[{337, 139}], LineBox[{338, 140}], LineBox[{339, 141}], 
      LineBox[{340, 142}], LineBox[{341, 143}], LineBox[{342, 144}], 
      LineBox[{343, 145}], LineBox[{344, 146}], LineBox[{345, 147}], 
      LineBox[{346, 148}], LineBox[{347, 149}], LineBox[{348, 150}], 
      LineBox[{349, 151}], LineBox[{350, 152}], LineBox[{351, 153}], 
      LineBox[{352, 154}], LineBox[{353, 155}], LineBox[{354, 156}], 
      LineBox[{355, 157}], LineBox[{356, 158}], LineBox[{357, 159}], 
      LineBox[{358, 160}], LineBox[{359, 161}], LineBox[{360, 162}], 
      LineBox[{361, 163}], LineBox[{362, 164}], LineBox[{363, 165}], 
      LineBox[{364, 166}], LineBox[{365, 167}], LineBox[{366, 168}], 
      LineBox[{367, 169}], LineBox[{368, 170}], LineBox[{369, 171}], 
      LineBox[{370, 172}], LineBox[{371, 173}], LineBox[{372, 174}], 
      LineBox[{373, 175}], LineBox[{374, 176}], LineBox[{375, 177}], 
      LineBox[{376, 178}], LineBox[{377, 179}], LineBox[{378, 180}], 
      LineBox[{379, 181}], LineBox[{380, 182}], LineBox[{381, 183}], 
      LineBox[{382, 184}], LineBox[{383, 185}], LineBox[{384, 186}], 
      LineBox[{385, 187}], LineBox[{386, 188}], LineBox[{387, 189}], 
      LineBox[{388, 190}], LineBox[{389, 191}], LineBox[{390, 192}], 
      LineBox[{391, 193}], LineBox[{392, 194}], LineBox[{393, 195}], 
      LineBox[{394, 196}], LineBox[{395, 197}], LineBox[{396, 198}], 
      LineBox[{397, 199}]}}, {{}, 
     {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJwV0edajgEAgOG3skPICslnJjMiZCV7RRyBA+BMzGRnhBDKyt6R7IxkZ5eZ
Vcm8/biv6/n/hBYsylgYFgRBMYvFEpayjOWsIJOVZLGK1axhLetYzway2cgm
NrOFHLayje3ksoOd7CKP3exhL/kUsI/9HOAghyjkMEc4yjGOc4KTnOI0ZzjL
Oc5TxAUuUswlSrjMFa5yjevc4Cal3OI2d7hLGfco5z4PeMgjHvOEp1TwjOe8
4CWveM0bKqniLe94zwc+8olqPvOFr3zjOzXUUscP6vnJL37zh7//Z4YHQRjh
RNCAhjSiMU1oSjMiaU4LWhJFK1rThmja0o72dKAjMXSiM12IpStxdCNEd3rQ
k170pg/x9CWBfvRnAAMZxGASGcJQkhjGcJIZwUhGkcJoxjCWcYwnlQmkMZFJ
TGYKU5nGdGYwk1nMJp05zCWDecznH82lae4=
       "]]}, {}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.6931471805599453, -12.53467110804681},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {0.6931471805599453, 
       FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0.6931471805599453, 
   5.298317366548036}, {-12.53467110804681, -1.6144504542576446`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {0.6931471805599453, 
      FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {2.995732273553991, 
      FormBox["20", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {5.298317366548036, 
      FormBox["200", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.589772775443954*^9, {3.589772810270257*^9, 3.589772924804915*^9}, {
   3.589772981435972*^9, 3.589772995166071*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rho", "=", "0.005"}], ";", 
  RowBox[{"bigN", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "rho"}], ")"}], "-", "1"}]}], ";", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"Gamma", "[", "n", "]"}], " ", 
          RowBox[{"Gamma", "[", "bigN", "]"}]}], 
         RowBox[{"rho", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"bigN", "-", "n", "+", "1"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"1", "-", 
               FractionBox["bigN", "2"], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["bigN", "2"], "+", 
                  FractionBox["4", "rho"]}]]}]}], ",", "n"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "bigN", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["bigN", "2"], "+", 
                   FractionBox["4", "rho"]}]]}], ")"}]}], ",", "n"}], "]"}]}],
            ")"}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "bigN"}], "}"}]}], "]"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.671440600807691*^9, 3.671440613384769*^9}, 
   3.6714407450775757`*^9, {3.671440811387951*^9, 3.6714408120850277`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt2Wk4VWvYwHFTyLiHRSTD3ntJohQlUbk1kAaRJqIjJZpOpg7qVAohzYrS
fHRSCZUoMtw5Qmk4GjSfktJ8EpUh9Hrfs+7V1ff3oy/29b+Wvffa+1nrefbv
eiT+K6YHKMjJyXl0//nfx48j27vGDm5wDGmwbYpJ6ShVV8xa9Tb5k+MIhYcX
btUq4n/HvzqmOa+K6HqvgjZbPrQ4YZuj2EH0xd9CHRVMBrarZ3Y4Co8Mc1/9
WBNne1tnh0q/Ox49MOjKbUaAYZkOjmf/kIMrCS3elrpC/O/15eGO7zD9U+1C
1J2Zd/HMUgXQjTxwfkCVCKeMWHe+frAiZOy3tHu0QYxrDt4u0q1TBPnKXqHv
BjHosXmohVKcErTdVTG+XM1gxsV7ulf79QKtczr93ebpoPHEqSN1T/YC36b+
aWqvdLjzV4airWvmDQ/UxVXr2i8tPakM9+xtf695qosbdyy1X22sAlmeDgfz
PfqgZa6Ssu1WFfBdUzomrbgP7qgPWz22RQU+tH+O02X18Ez2il2D56rCs3cP
YnLi9LDq8uiI8EJVGPbvJrt7z/WwMbemc41Ob0iQDL/Y6KCPbZY7f89Y1htc
tMZdmL5Dn/v+ekNdr9AVrvX6eL1v49tdAjU4JL9mmp51X9weq3jhqa8auOu7
T/i2pi/KJqXUeh9Xg/0zh980q+yLxl3Xq+0a1SCsX/Cz65oGuK9Wve3YcHW4
f7bmoN50A/S22DHxRqQ67LQ4Lm+1ywCXVl0ouV2gDn6hV2cPu2OANRfufr7f
qg4xuycVTBT1w6+aBes7hmtA8dnAoES3fni5WdvTO0QDohwOs8LEftz4akDq
n8NDWy/1w+JK+38H1GtAgK3C/Zlt/fC401+XK/Q1weHBAJ0xVoZYq5kQ1Oam
CatDnk0rX2CImqHWDrc3aEIBLhjTnmKIbqe2TgjI04T5x+omNVYZ4qDRg2eU
NmhCeAWbm9dmiML3jG6jrhbMrUk6OsfcCMfN6LDt5awFSXB7RsNsIzx6Jf03
9XAt6GtnqLc0zgiXjd1erHVECw5UJ4c3nTHC/MbtVn2va0G9ymeb+CdGuPKi
+yi7Vi1QKh4fZqNqzF2f2tC8rOm0nLUx5hicOn9rsjbUla5/0OJtjN/lPL77
hWvDI2VFT0mMMbqeyD5pul8bko4uVYk7aYyZo6RBA/7ShrleX5YPrDFGDXFZ
RPAbbWDsDyXrtRhjc1eh1wYVAfi6hQsttEzQfdnA6i/6AtDdvzwv3MQEvdKy
juhYCqAj4aL1MmsTnOpccfnFaAFUulfNY8abYJR5ZVvANAF8qejzdsVME0yy
Dni8z08AjYHF/usXmaDmMtG7hBABmBcftJ0cYYLvHpvFWm0QwK/i+Lyb8SZo
oFf/esdOAaxvF4iFe0y4+08Ai2IWBwmPm+BK813JO88KYFNpY96t8yZ4TDbp
4bAyAQTmFr6YVWmCg4QDPqXVCKAiobnyUK0Jjrxx8XDFMwGItpgb5bw0wYt9
dx0o+CiAVOd1Ozd+NkGJU2Diyi4BpBytLDZTlOCVWvbzNw0hZFptNdsllKDj
7M8+bgZCsH+s4XLdWIINVlKbX82FMFBZGHtnkAQNMztqfUYIQaHp7xGZDhL0
UfkjzWCCEIIFuVnTXSUoeo1lmdOF8NxUlb02S4KjrKfEa/kJoWxOwTW9hRI0
d5MxE5YLYZ3eu+sjQyQYdiYn0X2VEHae2T12yFoJjo+O7BwaLwQXb8ahc5OE
m3+EILc4s/hIqgQDDhxTWH1YCOe8lCuNjkpwwwv/LS9OCUFxTPaklacleCfg
a+8BBUIwN4yyOVYkQbX01nnOl4VQXtW04GyVBJ2L3yyBGiH4pZbmp92R4C3H
nUp9nghhVUhb1y/PJOgX4vvt6mshXE2JV1V8L8Gvm7L7+H4Wgk14yJ7YFgkK
LIca3PguBOcnlstfKkixxMf0kpG6COZ+ezWmv5YUw4MySqbpirqv95ulLvpS
DK5tLpsvEcG+BdP2T2KluLc0I2KmpQg+zZqx2spKivVFndEWI0SQ7Brb9XWk
FFuPqqx94SQCqTCy7Mj47p78UnX9FBE0RjbOGzJNikvCW/PlZ4vAv041MN1L
ihaGuvqB80VQ4xG4+NsCKTc/i2CByZJGu1+lOLTQwOz5ShGc8vLc4BMp7Z4P
4p+2rhNBjnLokUUbpPhe7BXwNVEExcGu12ZvluLzfbbDHyWL4HNM/pohKVL8
096mKuOACP4JEg/6dEiKyQGNyT4ZIpi8wsst7YQU57qUqrWfFsG3hU7TLXOl
WO6O+6ILRVC51P9YRpEUlWfK5zb+JQLfRdPyNCq6z8c5rWDSdRHoa+U2zL0p
xSNHq3S21YrgefmSQ7vvS3FLbm+LkqcicBl22KmwToo+MTbe91+LYHh1neXV
t1JMrdss/88nEZgMsC+53CzFCaNf/H6zXQTGa53dszqkmLTlT9MsRTEEKk5x
WN9LhtkuH6dHaIjBaOWUu05aMjwffMxrsI4YZhXph37UlaFnbeLmW4ZieIlB
CzYZy/BK1PhRC/uLYUxIfatogIxb38Td52sfnThEhpNzP03yGCGGL8U2E/61
k+GblFCnLEcx+P9WssPJSYbmrMqLFhcxlDt2ZcW4yvCVeVPUUHcxTH4y99k5
Dxl6/VI20XuOGE483bn8rpcMxw722xXqJ4aR5qV7Xs6X4ZmmvodWBYkh+cPi
9JeLZVidn3ciNFgMCZYp1++GyDA3OKzZO1IM3nnXZuZHydC/SlpoEy2G4LNm
UfHrZfhiibl9Z7wY5lX4hrkmytCycWv2+W1i0Cu+trZjuwyXzlHxWJAqhiv3
Yu4c3iPD3aadXnKHxOCVP/WU7WEZRujsk9t2TAwP6wtGlWTI8ED03VXa2WIw
V+t/cUSODNvmh3WuzxPD0psVc9PzZShS71PUUCSGP/1Pe8iXyHBegvOb0eXd
51Pwzw2PyzI0KgjLj68Wg0fsaKXd12SoYqQ0o/yWGDLv50iqb8vwxvw5n5of
iKF5T59Znx/KuN8P3f+/1+em4LkMffyf11u+FsPBuLBCkzcyZCPkk20/do9v
0sJxbKMM/11e/sXmqxg6qzx2G7TI0Lvpka1ppxii49Y8VO6S4aBXBtFqSgxs
t3Ef1aDEYprb+vZ6NQYcYF59gTqLnnJ2N84IGUg5vbxlvYhFd6vD0nA9BnR2
rD40Rp/FsZc8jSyMGRhoe0m+0ZjFVVEWr2pNGVCdXjAupT+L7a3j/oiwZKDr
Kbtp6CAWA3crhGvaMLD/lXbbJRsWfVT7Ru8ZyYCTfm2uiz2LZ1q3vtEDBuLG
mz0pAxb1fim6tdWZgY+Z6qk2LixuqJzt2z6FgVfDXiukTWVxa/DKk3M9GXD9
bYPTV08WJ07a/PCsFwMXjyuFTfRmcfXdKE05PwZer5Q/v92PxfQXcf7jFjEg
zoywvLmIxTzHRa2/L2PgyI27nxSXs4gWYz+cCmVgVlonaxXG4i/38ubdjmTg
u7dLvXsUi6Ksu4sb1zKwfHic6+J1LPf7rfvzzlAOj4zrfv+390q0khgI+rZ3
7dokFvs9mgOCHQxsTNgZu3oHi7FKV66qpjJgN6fq8IpUFuNXlUe27mdg7d79
H7wPsCiID1n49A8G3qh1xI5OZ3GIb0xG8XEGTqfPj+5zgsUDF0bNTc5mwGzg
g9bX2Sw6LAnd43eOgaZ8eZWz51gcdmtLhGkhAw2mgr9CC1mcM3Gb4HkpA6G/
1Yy3QBbdwgSrUy4z0Kyflf7oMosW25xvjK1mYLJ1xteYahY70pUkr/5mYMwl
/xlsDYt/nypOjKllQL9SdruolsWzORuN9B4zMHVGTcLUx93Pr9T7crSu+/lJ
LZtq61jMNrwtHfiKgWm7r/w7+xWLCx4VFWW8Z6A+UXal5j2L95Tj7xk2MbB7
4ubB45tY/GfO1vjNLQzYu4ywyWlhUaL05FlzBwO6nsrvRJ0sFgZbtngq6IDE
JWnxCgVTtH3f8OSUig7o5/cuK1cxRX838+NdGjqwNzFSRazZfTy5PMhVpAMJ
qTFTvEWmaLfE0XpLHx24ZLElPa2PKff7WgcCEnKM7vQzxUuy2AFyUh2o8Cm5
qSw1xcULv0RamelA8dCJVdZmprjxeqr+HEsdKPu/R1MkX1CTL34+/pVv8gU1
+YKafEFNvvj59eX5Jl9Qky+oyRfU5Atq8gU1+eLn81fmm3xBTb6gJl9Qky+o
yRfU5Atq8gU1+eLn7+9Hky+oyRfU5Av+83G+oCZfUJMvqMkX1OQLavIFNfni
5/H90eQLavIFNfmCmnxBTb6gJl9Qky+oyRfU5Atq8gU1+YKafPHz9anNN/mC
mnxBTb6gJl9Qky+oyRfU5Atq8gU1+YKafEFNvuC/T84X1OQLavLFz/ffjyZf
UJMv+PHgfEFNvqAmX1CTL6jJF9TkC2ryBTX5gpp8QU2+oOZ9wTX5gv+8nC+o
yRc/zz8/mnxBTb6gJl9Qky+oyRfU5Atq8gV/v3G+oCZfUJMvqMkX1OQLavIF
NfmCmnzBN+cLavIFNfni5/n5R5MvfswH//mCmnxBTb6gJl9Qky+oyRfU5Atq
8gV/PpwvqMkX1OQL/vrifEFNvqAmX/D3H+cLavIFNfmCmnzB3w+cL35e3340
+YKafMFf35wvqMkX/HzC+YKafMGvV5wvqMkX1OQLavIFNfmCXx85X/DrC+cL
avIFNfmCmnzBr4+cL/j7nfMFNfmCmnxBTb6gJl9Qky/48ed8QU2+oCZf8Osp
5wt+fuR8QU2+4Mef8wU//3O+4MeH8wU1+YKafEFNvuDPn/MFP76cL6jJF/x8
xvmCmnxBTb6gJl9Qky+oyRfU5Atq8gU/npwvqMkX/PtzvqAmX1CTL6jJF/z8
yfmCmnzBX2+cL6jJF9TkC2ryBTX5gp8fOV9Qky+oyRfU5Av++Zwv+PmE8wU1
+YKafEFNvuDXX84X1OQLavIFf39zvuCPc76gJl9Qky+oyRfU5Avqnv2Knv2K
nv2Knv2Knv2Knv2Knv2Knv2Knv2Knv2Knv2Knv2K/6/9iv8B9vRrOw==
     
     "], {{{}, {}, {}, {}, 
       {Hue[0.67, 0.6, 0.6], Opacity[0.2], LineBox[{199, 1}], 
        LineBox[{200, 2}], LineBox[{201, 3}], LineBox[{202, 4}], 
        LineBox[{203, 5}], LineBox[{204, 6}], LineBox[{205, 7}], 
        LineBox[{206, 8}], LineBox[{207, 9}], LineBox[{208, 10}], 
        LineBox[{209, 11}], LineBox[{210, 12}], LineBox[{211, 13}], 
        LineBox[{212, 14}], LineBox[{213, 15}], LineBox[{214, 16}], 
        LineBox[{215, 17}], LineBox[{216, 18}], LineBox[{217, 19}], 
        LineBox[{218, 20}], LineBox[{219, 21}], LineBox[{220, 22}], 
        LineBox[{221, 23}], LineBox[{222, 24}], LineBox[{223, 25}], 
        LineBox[{224, 26}], LineBox[{225, 27}], LineBox[{226, 28}], 
        LineBox[{227, 29}], LineBox[{228, 30}], LineBox[{229, 31}], 
        LineBox[{230, 32}], LineBox[{231, 33}], LineBox[{232, 34}], 
        LineBox[{233, 35}], LineBox[{234, 36}], LineBox[{235, 37}], 
        LineBox[{236, 38}], LineBox[{237, 39}], LineBox[{238, 40}], 
        LineBox[{239, 41}], LineBox[{240, 42}], LineBox[{241, 43}], 
        LineBox[{242, 44}], LineBox[{243, 45}], LineBox[{244, 46}], 
        LineBox[{245, 47}], LineBox[{246, 48}], LineBox[{247, 49}], 
        LineBox[{248, 50}], LineBox[{249, 51}], LineBox[{250, 52}], 
        LineBox[{251, 53}], LineBox[{252, 54}], LineBox[{253, 55}], 
        LineBox[{254, 56}], LineBox[{255, 57}], LineBox[{256, 58}], 
        LineBox[{257, 59}], LineBox[{258, 60}], LineBox[{259, 61}], 
        LineBox[{260, 62}], LineBox[{261, 63}], LineBox[{262, 64}], 
        LineBox[{263, 65}], LineBox[{264, 66}], LineBox[{265, 67}], 
        LineBox[{266, 68}], LineBox[{267, 69}], LineBox[{268, 70}], 
        LineBox[{269, 71}], LineBox[{270, 72}], LineBox[{271, 73}], 
        LineBox[{272, 74}], LineBox[{273, 75}], LineBox[{274, 76}], 
        LineBox[{275, 77}], LineBox[{276, 78}], LineBox[{277, 79}], 
        LineBox[{278, 80}], LineBox[{279, 81}], LineBox[{280, 82}], 
        LineBox[{281, 83}], LineBox[{282, 84}], LineBox[{283, 85}], 
        LineBox[{284, 86}], LineBox[{285, 87}], LineBox[{286, 88}], 
        LineBox[{287, 89}], LineBox[{288, 90}], LineBox[{289, 91}], 
        LineBox[{290, 92}], LineBox[{291, 93}], LineBox[{292, 94}], 
        LineBox[{293, 95}], LineBox[{294, 96}], LineBox[{295, 97}], 
        LineBox[{296, 98}], LineBox[{297, 99}], LineBox[{298, 100}], 
        LineBox[{299, 101}], LineBox[{300, 102}], LineBox[{301, 103}], 
        LineBox[{302, 104}], LineBox[{303, 105}], LineBox[{304, 106}], 
        LineBox[{305, 107}], LineBox[{306, 108}], LineBox[{307, 109}], 
        LineBox[{308, 110}], LineBox[{309, 111}], LineBox[{310, 112}], 
        LineBox[{311, 113}], LineBox[{312, 114}], LineBox[{313, 115}], 
        LineBox[{314, 116}], LineBox[{315, 117}], LineBox[{316, 118}], 
        LineBox[{317, 119}], LineBox[{318, 120}], LineBox[{319, 121}], 
        LineBox[{320, 122}], LineBox[{321, 123}], LineBox[{322, 124}], 
        LineBox[{323, 125}], LineBox[{324, 126}], LineBox[{325, 127}], 
        LineBox[{326, 128}], LineBox[{327, 129}], LineBox[{328, 130}], 
        LineBox[{329, 131}], LineBox[{330, 132}], LineBox[{331, 133}], 
        LineBox[{332, 134}], LineBox[{333, 135}], LineBox[{334, 136}], 
        LineBox[{335, 137}], LineBox[{336, 138}], LineBox[{337, 139}], 
        LineBox[{338, 140}], LineBox[{339, 141}], LineBox[{340, 142}], 
        LineBox[{341, 143}], LineBox[{342, 144}], LineBox[{343, 145}], 
        LineBox[{344, 146}], LineBox[{345, 147}], LineBox[{346, 148}], 
        LineBox[{347, 149}], LineBox[{348, 150}], LineBox[{349, 151}], 
        LineBox[{350, 152}], LineBox[{351, 153}], LineBox[{352, 154}], 
        LineBox[{353, 155}], LineBox[{354, 156}], LineBox[{355, 157}], 
        LineBox[{356, 158}], LineBox[{357, 159}], LineBox[{358, 160}], 
        LineBox[{359, 161}], LineBox[{360, 162}], LineBox[{361, 163}], 
        LineBox[{362, 164}], LineBox[{363, 165}], LineBox[{364, 166}], 
        LineBox[{365, 167}], LineBox[{366, 168}], LineBox[{367, 169}], 
        LineBox[{368, 170}], LineBox[{369, 171}], LineBox[{370, 172}], 
        LineBox[{371, 173}], LineBox[{372, 174}], LineBox[{373, 175}], 
        LineBox[{374, 176}], LineBox[{375, 177}], LineBox[{376, 178}], 
        LineBox[{377, 179}], LineBox[{378, 180}], LineBox[{379, 181}], 
        LineBox[{380, 182}], LineBox[{381, 183}], LineBox[{382, 184}], 
        LineBox[{383, 185}], LineBox[{384, 186}], LineBox[{385, 187}], 
        LineBox[{386, 188}], LineBox[{387, 189}], LineBox[{388, 190}], 
        LineBox[{389, 191}], LineBox[{390, 192}], LineBox[{391, 193}], 
        LineBox[{392, 194}], LineBox[{393, 195}], LineBox[{394, 196}], 
        LineBox[{395, 197}]}}, {{}, 
       {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwV0edajgEAgOG3bBGyyiifyN4ju2yhjENwADqR7GSHQnYie4tkr5KRZJe9
Q8jtx31dz/8ntCB9/sKwIAiKyRCLWMwSlrKM5awgk5VksYrVrGEt61jPBrLZ
yCY2k0MuW9jKNvLYzg52sovd7GEv+eyjgP0coJCDHOIwRzjKMY5zgpOc4jRn
OMs5ijjPBYq5SAmXuMwVrnKN69zgJre4zR1KKeMu5dzjPg94SAWPqOQxVTzh
Kc94zgte8opqanjNG97yjvd84COf+MwXvvKN79Tyg5/8oo7f/OEv9f+nhgdB
GOE0oCGNaEwTmtKM5kTQgpZE0orWtCGKtrSjPR3oSDQxdKIzXehKLHF0I0R3
4ulBTxLoRW/60Jd+9GcAAxnEYIYwlGEMZwQjSWQUoxnDWMYxngkkkcxEJjGZ
KUxlGtOZQQozmcVsUkljDnOZxz9UgmoJ
         "]]}, {}}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -10.586609649449091`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {0.6931471805599453, 
       FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 5.293304824724492}, {-10.586609649449091`, -1.786746927404604}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.10586609649448984`, 0.10586609649448984`}, {
   0.17599725444088976`, 0.17599725444088976`}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {0.6931471805599453, 
      FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {2.995732273553991, 
      FormBox["20", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {5.298317366548036, 
      FormBox["200", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.671440615344225*^9, 3.671440746347661*^9, 
  3.67144081367146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rho", "=", "0.005"}], ";", 
  RowBox[{"bigN", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "rho"}], ")"}], "-", "1"}]}], ";", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"bigN", "+", "1"}], ")"}], "/", 
          RowBox[{"(", "bigN", ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "+", "n"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "bigN"}], "}"}]}], "]"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.671441457388091*^9, 3.6714415111348057`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt2Xk8Vfn/wHFbyHqXcy0JdzlCSBElyVuLpUVEE1IjJdqmLA2lRZaRSptS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     "], {{{}, {}, {}, {}, 
       {Hue[0.67, 0.6, 0.6], Opacity[0.2], LineBox[{199, 1}], 
        LineBox[{200, 2}], LineBox[{201, 3}], LineBox[{202, 4}], 
        LineBox[{203, 5}], LineBox[{204, 6}], LineBox[{205, 7}], 
        LineBox[{206, 8}], LineBox[{207, 9}], LineBox[{208, 10}], 
        LineBox[{209, 11}], LineBox[{210, 12}], LineBox[{211, 13}], 
        LineBox[{212, 14}], LineBox[{213, 15}], LineBox[{214, 16}], 
        LineBox[{215, 17}], LineBox[{216, 18}], LineBox[{217, 19}], 
        LineBox[{218, 20}], LineBox[{219, 21}], LineBox[{220, 22}], 
        LineBox[{221, 23}], LineBox[{222, 24}], LineBox[{223, 25}], 
        LineBox[{224, 26}], LineBox[{225, 27}], LineBox[{226, 28}], 
        LineBox[{227, 29}], LineBox[{228, 30}], LineBox[{229, 31}], 
        LineBox[{230, 32}], LineBox[{231, 33}], LineBox[{232, 34}], 
        LineBox[{233, 35}], LineBox[{234, 36}], LineBox[{235, 37}], 
        LineBox[{236, 38}], LineBox[{237, 39}], LineBox[{238, 40}], 
        LineBox[{239, 41}], LineBox[{240, 42}], LineBox[{241, 43}], 
        LineBox[{242, 44}], LineBox[{243, 45}], LineBox[{244, 46}], 
        LineBox[{245, 47}], LineBox[{246, 48}], LineBox[{247, 49}], 
        LineBox[{248, 50}], LineBox[{249, 51}], LineBox[{250, 52}], 
        LineBox[{251, 53}], LineBox[{252, 54}], LineBox[{253, 55}], 
        LineBox[{254, 56}], LineBox[{255, 57}], LineBox[{256, 58}], 
        LineBox[{257, 59}], LineBox[{258, 60}], LineBox[{259, 61}], 
        LineBox[{260, 62}], LineBox[{261, 63}], LineBox[{262, 64}], 
        LineBox[{263, 65}], LineBox[{264, 66}], LineBox[{265, 67}], 
        LineBox[{266, 68}], LineBox[{267, 69}], LineBox[{268, 70}], 
        LineBox[{269, 71}], LineBox[{270, 72}], LineBox[{271, 73}], 
        LineBox[{272, 74}], LineBox[{273, 75}], LineBox[{274, 76}], 
        LineBox[{275, 77}], LineBox[{276, 78}], LineBox[{277, 79}], 
        LineBox[{278, 80}], LineBox[{279, 81}], LineBox[{280, 82}], 
        LineBox[{281, 83}], LineBox[{282, 84}], LineBox[{283, 85}], 
        LineBox[{284, 86}], LineBox[{285, 87}], LineBox[{286, 88}], 
        LineBox[{287, 89}], LineBox[{288, 90}], LineBox[{289, 91}], 
        LineBox[{290, 92}], LineBox[{291, 93}], LineBox[{292, 94}], 
        LineBox[{293, 95}], LineBox[{294, 96}], LineBox[{295, 97}], 
        LineBox[{296, 98}], LineBox[{297, 99}], LineBox[{298, 100}], 
        LineBox[{299, 101}], LineBox[{300, 102}], LineBox[{301, 103}], 
        LineBox[{302, 104}], LineBox[{303, 105}], LineBox[{304, 106}], 
        LineBox[{305, 107}], LineBox[{306, 108}], LineBox[{307, 109}], 
        LineBox[{308, 110}], LineBox[{309, 111}], LineBox[{310, 112}], 
        LineBox[{311, 113}], LineBox[{312, 114}], LineBox[{313, 115}], 
        LineBox[{314, 116}], LineBox[{315, 117}], LineBox[{316, 118}], 
        LineBox[{317, 119}], LineBox[{318, 120}], LineBox[{319, 121}], 
        LineBox[{320, 122}], LineBox[{321, 123}], LineBox[{322, 124}], 
        LineBox[{323, 125}], LineBox[{324, 126}], LineBox[{325, 127}], 
        LineBox[{326, 128}], LineBox[{327, 129}], LineBox[{328, 130}], 
        LineBox[{329, 131}], LineBox[{330, 132}], LineBox[{331, 133}], 
        LineBox[{332, 134}], LineBox[{333, 135}], LineBox[{334, 136}], 
        LineBox[{335, 137}], LineBox[{336, 138}], LineBox[{337, 139}], 
        LineBox[{338, 140}], LineBox[{339, 141}], LineBox[{340, 142}], 
        LineBox[{341, 143}], LineBox[{342, 144}], LineBox[{343, 145}], 
        LineBox[{344, 146}], LineBox[{345, 147}], LineBox[{346, 148}], 
        LineBox[{347, 149}], LineBox[{348, 150}], LineBox[{349, 151}], 
        LineBox[{350, 152}], LineBox[{351, 153}], LineBox[{352, 154}], 
        LineBox[{353, 155}], LineBox[{354, 156}], LineBox[{355, 157}], 
        LineBox[{356, 158}], LineBox[{357, 159}], LineBox[{358, 160}], 
        LineBox[{359, 161}], LineBox[{360, 162}], LineBox[{361, 163}], 
        LineBox[{362, 164}], LineBox[{363, 165}], LineBox[{364, 166}], 
        LineBox[{365, 167}], LineBox[{366, 168}], LineBox[{367, 169}], 
        LineBox[{368, 170}], LineBox[{369, 171}], LineBox[{370, 172}], 
        LineBox[{371, 173}], LineBox[{372, 174}], LineBox[{373, 175}], 
        LineBox[{374, 176}], LineBox[{375, 177}], LineBox[{376, 178}], 
        LineBox[{377, 179}], LineBox[{378, 180}], LineBox[{379, 181}], 
        LineBox[{380, 182}], LineBox[{381, 183}], LineBox[{382, 184}], 
        LineBox[{383, 185}], LineBox[{384, 186}], LineBox[{385, 187}], 
        LineBox[{386, 188}], LineBox[{387, 189}], LineBox[{388, 190}], 
        LineBox[{389, 191}], LineBox[{390, 192}], LineBox[{391, 193}], 
        LineBox[{392, 194}], LineBox[{393, 195}], LineBox[{394, 196}], 
        LineBox[{395, 197}]}}, {{}, 
       {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwV0edajgEAgOG3bBGyyiifyN4ju2yhjENwADqR7GSHQnYie4tkr5KRZJe9
Q8jtx31dz/8ntCB9/sKwIAiKyRCLWMwSlrKM5awgk5VksYrVrGEt61jPBrLZ
yCY2k0MuW9jKNvLYzg52sovd7GEv+eyjgP0coJCDHOIwRzjKMY5zgpOc4jRn
OMs5ijjPBYq5SAmXuMwVrnKN69zgJre4zR1KKeMu5dzjPg94SAWPqOQxVTzh
Kc94zgte8opqanjNG97yjvd84COf+MwXvvKN79Tyg5/8oo7f/OEv9f+nhgdB
GOE0oCGNaEwTmtKM5kTQgpZE0orWtCGKtrSjPR3oSDQxdKIzXehKLHF0I0R3
4ulBTxLoRW/60Jd+9GcAAxnEYIYwlGEMZwQjSWQUoxnDWMYxngkkkcxEJjGZ
KUxlGtOZQQozmcVsUkljDnOZxz9UgmoJ
         "]]}, {}}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -10.586609649448985`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {0.6931471805599453, 
       FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 5.293304824724492}, {-10.586609649448985`, -1.786746927404511}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.10586609649448984`, 0.10586609649448984`}, {
   0.17599725444088946`, 0.17599725444088946`}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {0.6931471805599453, 
      FormBox["2", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {2.995732273553991, 
      FormBox["20", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {5.298317366548036, 
      FormBox["200", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.6714415127231092`*^9}]
}, Open  ]]
},
WindowSize->{1327, 714},
WindowMargins->{{-10, Automatic}, {-8, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1597, 33, 150, "Input"],
Cell[2167, 57, 762, 26, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2966, 88, 2024, 51, 160, "Input"],
Cell[4993, 141, 26926, 504, 233, "Output"]
}, Open  ]],
Cell[31934, 648, 406, 11, 99, "Input"],
Cell[CellGroupData[{
Cell[32365, 663, 1061, 29, 83, "Input"],
Cell[33429, 694, 28983, 519, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62449, 1218, 1886, 51, 160, "Input"],
Cell[64338, 1271, 29112, 518, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93487, 1794, 850, 25, 55, "Input"],
Cell[94340, 1821, 29054, 516, 233, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> plots/newnew.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    679593,      12426]
NotebookOptionsPosition[    677568,      12355]
NotebookOutlinePosition[    677904,      12370]
CellTagsIndexPosition[    677861,      12367]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", 
   RowBox[{"n_", ",", "bigN_", ",", "rho_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"Gamma", "[", "n", "]"}], " ", 
    RowBox[{"Gamma", "[", "bigN", "]"}]}], 
   RowBox[{"rho", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"bigN", "-", "n", "+", "1"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["bigN", "2"], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["bigN", "2"], "+", 
            FractionBox["4", "rho"]}]]}]}], ",", "n"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "bigN", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["bigN", "2"], "+", 
             FractionBox["4", "rho"]}]]}], ")"}]}], ",", "n"}], "]"}]}], 
     ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.656054734012313*^9, 3.656054882195175*^9}, {
   3.6560549137696*^9, 3.656054918127144*^9}, 3.656054960960335*^9, {
   3.656055259751391*^9, 3.656055270426537*^9}, 3.656055964818096*^9, 
   3.656056094333901*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", "NN"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "500"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656055185068873*^9, 3.656055195799087*^9}, {
  3.656055281145999*^9, 3.656055347804933*^9}, {3.656055392660795*^9, 
  3.6560554050882683`*^9}, {3.65605547546237*^9, 3.656055638532919*^9}, {
  3.656055678290584*^9, 3.656055683234042*^9}, {3.656055719566751*^9, 
  3.656055808500486*^9}, {3.656055880413702*^9, 3.656055914392022*^9}, {
  3.656056179429879*^9, 3.6560561867254457`*^9}, {3.656056219672711*^9, 
  3.656056234914229*^9}, {3.6560562684620733`*^9, 3.656056284543458*^9}, {
  3.6560565791745243`*^9, 3.656056604782968*^9}, {3.656056647063999*^9, 
  3.656056650865144*^9}, {3.656056681769739*^9, 3.656056686310001*^9}, {
  3.656056718063348*^9, 3.656056731457068*^9}, {3.65605692440314*^9, 
  3.656057041728696*^9}, {3.656057115884811*^9, 3.656057156675539*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1eXc8Vu8bv5HM8HjGObKfdY7RFC3l0rCKjBSRVLTJLKNEC2WU0SRCpESk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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -12.40613457507456},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.605170185988092, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 6.214608098422191}, {-12.40613457507456, -4.131050690906812}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.12429216196844384`, 0.12429216196844384`}, {
   0.165501677683355, 0.165501677683355}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-9.903487552536127, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-7.600902459542082, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988092, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748128, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.656057021196199*^9, 3.6560570423260508`*^9}, {
  3.656057127030817*^9, 3.6560571762056017`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "1.1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "500"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6560572201214027`*^9, 3.6560572204655457`*^9}, {
  3.6560573123564262`*^9, 3.6560573192781143`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1eXk4Vd8XtzHzeIdzSMo8c0eVwpKkUcoQoqREomRIqdBECplJhISSiJKx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       
       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -21.92970030377348},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {-20.540944280152456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.890356714011308`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.499490405324295`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.219188440170136`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.000499239205308`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.821158310549492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.669142103250866`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.537214560208316`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.935774094164366`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.285186528023216`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.894320219336205`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.614018254182046`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.395329053217216`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.215988124561399`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.063971917262773`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.932044374220226`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.330603908176274`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.680016342035124`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.289150033348113`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.008848068193954`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.790158867229126, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.610817938573309, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.458801731274683, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.326874188232134, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.725433722188183, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.074846156047033, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.683979847360021, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.403677882205863, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.184988681241033, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.005647752585217, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.853631545286591, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.721704002244043, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.4696759700589417`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.07880966137193, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.7985076962177716, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.579818495252942, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.40047756659712525`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2484613592984996, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.11653381625595151`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-23.025850929940457`, 
       FormBox["\"\"", TraditionalForm]}, {-18.420680743952367`, 
       FormBox["\"\"", TraditionalForm]}, {-13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {-20.540944280152456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.890356714011308`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.499490405324295`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.219188440170136`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.000499239205308`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.821158310549492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.669142103250866`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.537214560208316`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.935774094164366`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.285186528023216`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.894320219336205`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.614018254182046`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.395329053217216`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.215988124561399`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.063971917262773`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.932044374220226`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.330603908176274`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.680016342035124`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.289150033348113`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.008848068193954`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.790158867229126, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.610817938573309, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.458801731274683, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.326874188232134, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.725433722188183, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.074846156047033, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.683979847360021, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.403677882205863, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.184988681241033, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.005647752585217, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.853631545286591, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.721704002244043, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.4696759700589417`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.07880966137193, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.7985076962177716, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.579818495252942, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.40047756659712525`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2484613592984996, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.11653381625595151`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6.214608098422191}, {-21.92970030377348, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.12429216196844384`, 0.12429216196844384`}, {
   0.4385940060754696, 0.4385940060754696}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-23.025850929940457`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-18.420680743952367`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {0., 
      FormBox["1", TraditionalForm]}, {-20.540944280152456`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-19.890356714011308`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-19.499490405324295`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-19.219188440170136`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-19.000499239205308`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.821158310549492`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.669142103250866`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.537214560208316`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-15.935774094164366`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-15.285186528023216`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-14.894320219336205`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-14.614018254182046`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-14.395329053217216`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-14.215988124561399`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-14.063971917262773`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-13.932044374220226`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.330603908176274`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.680016342035124`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.289150033348113`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.008848068193954`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.790158867229126, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.610817938573309, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.458801731274683, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.326874188232134, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.725433722188183, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.074846156047033, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.683979847360021, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.403677882205863, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.184988681241033, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.005647752585217, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.853631545286591, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.721704002244043, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.120263536200091, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.4696759700589417`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.07880966137193, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.7985076962177716, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.579818495252942, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.40047756659712525`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2484613592984996, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.11653381625595151`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.656057244658265*^9, 3.6560573206574802`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.9"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "500"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6560572555461607`*^9, 3.6560572775233517`*^9}, {
  3.656057324889859*^9, 3.656057335092208*^9}, {3.656057376110701*^9, 
  3.6560573778479223`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1eXlYTd8br0rzeKY9qog0GkIhpbciGSJDqYSiaCQNSkSSpDIm0SAUiQaV
SkneBg0olMo3Q0iRsRKS5O57f+7545xnPeusvdb7mdbae0/YtH2Vu/iYMWMG
xcaM+b+///8j9v++r5d/nTs8ajG1x+wKHfa7/WnfHXmJnNAP8f1mLl5nGgwt
ft/5X/8Ps8uLQi4tshfDmUc+/zTHX2YeOZ6PMvXHovh43WH5ayNml6fM73Hy
l8K1TjNy/TX+mu2V3TvLYrUMBlybZ1ZwcQxIG+hN2fhBFv93fTHQk7Ye9F4s
j4Rd0a18b3EwmOrhnbZHAZfN3lfSNVUCDCJLjpfEKWLYuZZy4rUEXDEpmKUd
roQr4wz0xh4cC/XDzV9a1ilj5q124t44STAQfpav5KmgurXNXOKqJCRqhbsR
vir4v/VLwUCljxhbqYKh+4Yrva9KweUji31rlXgYdcLbeLe6NHQxibJv7Xmo
XzhWyuioNEgaHK0el8TDE10Buy1+SsOE2GeLR5/yMD93+6mp62Tglq5r2Bgh
H+vvmgYHlslAz4xxyYeX8rGv8PGfMJEsNKpv3Nm/j4+/9E/uyfSRhXVfbo2J
zOf/w08WDt8IX3rgFR8bmb4Pp1Tk4D/mgoaOogCPR0rc7FwvBxVNux2uzBbg
xCWn25yuyMGnhX0tU1wEqD7aeH9Onxxcn/LR93WUAJPb5H9dNpQHpRifKz3X
BOikd8K6KUQeykVlVusfCtC7/mZFS6k8WNUUP3DtF+Djm62DT4fkIQTlPyjy
hfhDsXT/iKECuPg1PwkxEOLdb8qrnXYowEfLnNMlK4T/+FWA2lmZy1/4CPF2
nfEX7S4F6Jty2/N3tBCvmFffraUVwfDrmZYJGUJsU4z2+LVcESyulo/fWCFE
Rf8Z81oiFCFKXLMQ24W4PPvoQvciRehQntuxqk+IU0ynrrnTowjGX8q+jJcR
Ie+TkOgjlGCRn423oboILdeMGElaKUETKy+eZCjCjIb0nfKBSmB8+XTe2qUi
9LE4flvpghL43R+5v9NFhMV9x6cxjUpgcC+f/hsowqBbtiZzhpQg7GJv889o
0T99KoPP6/CirSkizGOzS5qXKsODgXRFuzwR/h2z8q9LoDJEBjjfuVspwsVZ
uVc1U5Tha+DkFXdaRHjNRMNDu5obL3Wt16pbhAqCqmC/XmXw2FTq5fpDhN9G
yxwjpFVgtP7UZoE0gbY+uve/0yowPP3qeFeSQMeknAsifRWoja/IXa5FoI1V
7d23piqQuS2js9OIwF06db/cV6jAcYeDyykrAmNnuD9PdlEB/HRv8+81BCr6
8D9G71CBs5L5DnGbCfz4XCtyWoQK1EvGGDftIJClut6fOKkCYd/LP1fvI/75
TwWanCKn+x0hMEjnVPzJAhX49DogtTWJwMsTl3TMqlKBSJt7OT8yCZzC0+5P
eqwCchGnbrXeIHBu063zta9UYEDiskRQJYG3mFOppV9VoKHRK7OtkcAJ5lsP
B42qgEpvQu7IfwQ2tE0a/K3Ag2U/82R6uwk0WzvovJzlgbVX9NHUfgJ7pmnM
3KbDA12xOIlxfwhUvTbS5jybB8Nl4uQWGRKdpS8msQt58MhttnuYgET+e6y6
tooHz6JjQjarkWgyY9khJRcebAj1v0frkKizfKJwoS8Plkh41VyYSWJAft5h
21AeEHIPccSUxAXhIX8MDvFgdlSBvL41+S9/eBD0KKlr+ioS3VMvi+8+zwM7
/7mhCs4kRrzddORtNg+qV4q+33En8Yn7D1ntUh6c1tLdtmw7iXLpQxus7vJA
bezewYIQEq1u93rBYx4MpuXEDe4nsdns5FjyBQ9c1fwM+LEkuuxY//veex4o
v+E/UThF4o+YXHL9IA+Wynxx7k4hUUXfgG36y4P5o4+vpVwiscJZs1JNng83
K7admZlLYqBHZsUKgg92dNHA1WIS/dq+VblO4EO574wDEndIPHsnM9hOnw8q
87bKz68jsav8T7jebD4s7KKs1j0kcShDeu9bcz6UPTv3bl07117aLbN/GR+q
b+idg04SvQKHisXW8uGjJp8v945EPVWC3urKh/2eUj03v5D/8pkPdZOcS2x+
kGhQxmq9CeLDInlztYY/JJcHhzqH9vGBCh7M0ZOk8JPA0f3HYT5s0R0ZDFKg
8E2ykeGzeD7IrLUPuyKg8JLxzPrMVD4U6GQ9qGYojHfvi3fO5MPjD9vd6idQ
uG7RHbnh63xI/aBZVaxNYY0tJoeX8eGbzfaNx6ZRKGUnVthXzYeJL8wKVhlR
aGCVVLqkkQ+5f/7qi5lSeCGjXnSsjQ+lT/PmJ1tSeKRQVq+ikw97umVWT1hC
ofOBmU5P3/PhdXtqc7wthYmv48Re9vOhnfql8c2ewoWmb/c8HObDuUell83W
Uxh75JJmjoQA9DPybu/aTGHuoq+rghUEcFv/e80FTwpL/C47ThUJIMlUlry5
ncLVbYfjmlUF8FDxnfztIAobdi0wcZssgDU2qr+u76b+7W8CmDn3rcGp/RQu
LexfsnK2AKKLZkhvPURh72l/8xwzAbhGN9fpHKFQZ5L025+LBHAyKwCfn6Tw
nc7ALgNbAVQ2VcwLP0Oh48YqaycHAcRO3BohPEehxVSXU/4uAti5dN6zs+kU
5g8waaEeAoi/bhirkkXh/eKiLH8/AciqxbWG5FJY6BfwzSlEAA+w4ndzIYWb
6jXKZoYLwDjmsql6KYVvvXSM/xwSwJ6fEf+tr6BQv+9obskxARiul1Y4Vk2h
t4P0ys2JAqiL36pSWE9hguYfxzFpArg23238vUYKg0XJY45dFkBglH3gk2YK
U8NbQ5VzBcDfOs+yuZ3CX64Bf/YXCaAoqqKq+jmFfHmyvKdcAKcKFmhlvaZw
Q7RVr2mNAKi339MjeihUKw0oPnRfANf7ar1sP1IorTZ2TU0zh+fTiGx+H4VN
rg793/4TQEZFy5mGQerf+UEAvJilG4J+cfxvetOl/14AymY+usQohZOCxeKN
vgrgzHCeTrY4jV98a77P/CGA7rzjh2ZL0+g08MxI848AHp0/tu2mPI1T3rHh
cmOFcPqwicw0FRqTlu8f7pITQkCcSViykMbVY+Y05fOE0Nlr+/0PRaPttPMa
gZQQZm1fn2ivSqNF5Wo1PXUhOBduO3xpAo2hu/TetWkKYZM69n3QpHF4yPJi
sL4QDAsr+yfr0rg1QTxQcaYQcq6rXnecSqOzDBN+Zq4Qgv/cXn5gBo35Q0d7
KRDCSo/HX9ONaKQ2ljcftRLC+sJHN24Z0xhRt3b98DIh9O47UHFvPo1H/YKu
rlstBFZacspjCxqtl8R1FDgKofBGvfpDKxp3t+5SHOMihPiYc0U1S2hMf3tw
k+UWbj17ShQKltNYZLZlaI+PEKZGZlkkrqIR9Sw+Z/sLob8gIDDQnsaN7UUb
WkK49fIjKhY70cjPafXs2yuEXZ75JuQG+t/5TQiiV6vkXrhy839or1CKFUJe
9DSLZHcaxz1zAJUTQnBtix1d6Ulj5NiGezKJQgjp0nUU86XxUGhNyFCKEEqz
V3pn+dGocmiHW+dFIfQY3rNZEkjj9PUHMm9fEYJpTA/1NpjG1Jsm6+JzhZCc
e+Dtzt00zvPyP+NyQwhhuxTqxffROKv5SLBmmRC2Ou7pOBRBo4P1MZU3d4Rw
cNh1hlQUjcsDVHafvisEyw+vu8MO06h3zKrJ4r4Q7MeVyn2No3EkfeyEd4+E
MMfOrNjxOI2Psm8fPtAmhOmJnn9ux9NYkBelRj0XAvo+GGQTufF11PeM10JY
p3XuekASjbmqLRq674SwQ750wd1UGjc/Ky/P/CSEjODUGpULNLZLHWpXHRCC
bG+ApX0GjS8djh6K+ymE35LKTxIyaZww9sWrbyNCqI36HP3wKo1lfvo/V4uL
YM5Ek0CJXBqNPvW8yJYWwTfX9kyDfBo3Lde5MqogAtLdxtDpBtcfX+OxmC+C
iJzOKWElNM7xMptxhBRBXkXkxaQy+t/5WgRWzb3pBbdprJwYqT1GQwTpvoEW
d5FGT7fvIdO0RDDzg+XR5moaoxoTaQd9EZhLzUzsqOX8kHKKDTUQgaH9fz4v
GmjsW9lyLMFIBJ0lcWrPHtC4Xex31NV5ItAr3XSr5SGNlxICeKUggvIhg1V1
zTT+VtpqVrlQBF3b4vuLWmkMLK0aX71EBDENXZlpT2nUXTfnbsUKEWSdX3Ag
8hmNYevMTG6sEYFyWeoJt5c0ju8SJaQ7iiBqzrlXZq9pNPle+TJugwjCKm+H
EW9p7NrP1/bbLAJhjunO9z3cfDvO77PxEMFYkW57US+Nj7MffpvkK4IH/U45
ez/RGEc+OvljBzd+YpCk5Vcazx4951W1UwTGoR8/ig/QaPef5OHo3SIovfXX
p2KQRvEzab+tw0Xw8nT1qaCfNFrqtz6UOCiC0SR6u/YwjQtSXvFLD4ugY3Kx
dPsIjVl+jY89joqgbsV4r/1/OXyO7KIF8SK4UV9wQUucwW7J0z9KEkXgX5RS
2jCWwc6PmUFrU0Tw8cib8q3SDBoxsun950VA928oFpNj8P7w+5ioS9x8W6uv
Jyow/+6PRNA8+2yxjjKDSff4ZedzRaCgY9FcwmPwGu8LNblQBFWmvxQthAy2
avu4Xi4RwV//loB6gsFq62/nJpRzegpFxaU0gwciq58nogiWuMd2N7AMjvr/
1JS9y9Xr9GzsQjUGG55EHgxqEMFKmBVUPp7BjUamUi8auX7nn2bTJzL46WhT
gVmzCCaIuW07r8nglWfVCaltIjg26YysojaD30sOlv7o4PgYc4LZqcvVN+Ck
vbST4+OK3tVn+gyeUPX8lNQlgtpLmpWm07h6xhcp97wTgcoeVY8UAwalKyem
6H/irr8gPvPnTAb36ocmb+sTwcbpvYdWGDEYs3cDmT0oggahGy9jDoONlg50
95AIXgzoLftuzODh4UdX6T8iWBC4DCxNGdx1XNi6WIyAOX5F34+YMaj1cuWF
IEkClm2YF9hqzuAd9WQqVZaAsBeJ1fQCBrd691iiIgGZul4fnawYXKCppN/J
I2BK5OxvZ6wZnLTj8X+/RASEFni/aVnC4JsLT+xUGALctjmivA2DiZcvXNFQ
I2B1vfEpWMHguaArHdM1CBhIM3D3X8lgeJDZoPFkAlhJa+MLqxl80JX+B3QJ
ME/3YxrtmH/3vwR0aBxS+LGWQd7x5WPMZxCgHGtLjnNiUHb0lOw8IwICcneb
mzkzGDicpWFgTEDwjgsnNm5gsL9k1eqJ8wmQg4VKYS4MJoSbpvMsCEje2Ho7
cROD55XFmZGFBOSaXbuc58bg/t4Jd94sJmDPc/mHNVsY1CiQSbprQ8ANJW3T
dg8GL+5XKMhYSUBGz7ifPV4Mes3ephRuR4Dm12/igz4Mlt53LF7rSIDM0fQt
o9sYzErrua63noAri5S1pXYwWHKflBxxIQBoGRv5AAZbfJ6X1rsRML1k2TPF
IAal+pTbTngQkPX08FPFYAaLnENd1voQoBvjtER+F7e+1EcbaT8Cun2tjaR2
M/is7kZHewABhMSDC6N7GIRNxe0ngwlY8GXZycG9nN6yVq1fspuAVEMNxffh
DMq3DO4Y3UvAzv0nyf8iGLRd9YPNiyBAfMeT4rpIBmeQaa7OUQQ8KVfqK4xi
MOWh5mKpGAIiYhzqU6MZNJ58/Wn2EQJeZZYuOBjDoPOY1YTtCQIsSnS9vOIY
rCjjy/SdImBLeIKpzVEGF7p3FcadIeAB1Vo95TiDl/9cUZ+cQsAkrWIxhZMM
KmTNXlmeRsBZ3s/f7+IZvP1p9fIV6QTUgHVJZQKDt7oLxnVeJuCMzbI5ZxOZ
f88/CKiafubAtrOcX7IqLb/nEJBzoDDVPJn7f9zxzN35BJhkUbH8VAY3Vbwa
GL1BgJ+Moe3rcwxKBqrq7btJgIq2Z3/OeQb1i9LtRm5xepOQDQi5yGBtXFXw
zjsESPKd/4MMBs/MvXX6cxUBJUmp2tKXGfyyvrLEtZYA6YoRt/uZDHpP/d3Z
3EDAhDspJ49kMTjh/H6heSMBBXRCkc01Bp8muDhlPyJgXV3/Y/kcTv8KicXC
J5z/Fhd+rMvl/L+InBraToDNYJNUxHUGvw3X3n3eQcDBoalaxgUMHt25L8Lk
JQF2mQW2fYUMOj1U9Dz7mgD5g1MPZRRx/pGZuffbWwJO7PJpsi9hMHteRu2S
9wR0DejpSpdyekO5RWkfOfwIjXNFZQzmrRk7tv8LATFNv6ZsKmdwDkwUhwFO
H/JrXihUMOgY9mVh3HcCVtbW5RXdYfDS89ctrUME3LN4c8W5kstjnW3Xx40Q
0EZpPRCr5vBf8avT5S8BH4NUVC/VMOix++WWi+Ik1PKV06xqOf+abVv8WpKE
T7ti7HrqOD2VfIlVlSWhmnptGdnAoP3l5BlrFUjwc/TwHX+f03vSZfOjyiQQ
DT6tZQ8YRKXZt6v4JHw3mbFvdRODatFeWYMiEv6++eb74SGXFyVr5CbRJNDb
32bse8zg6rN/u2zHkbCHnqolaGH+PR8jof7dwM+MJwxWxR3jpWuQkJ21jDFs
4/w6ztG3XpMEc77Niep2Lu8Tsld+1CbhxeCfjbb/Mfhaz71KXp+EUD3Xw886
uDxRsqvWmUbCga9+Ku7POb6iFjosnEFC0w31oU8vOD6Uf0ZuMOTm93OwDOhk
8I//BJugOSQ8TB8d/PmKQbfugBuH55Hw1OeL8u43DKaqJVQkzyfB4urI6ZEu
Tt+BE7dfMyfhkNzPuD3dnD8HbzTcXEDCXa2MweEeBifvaX9cvYiEoKzqR8Hv
GTzWohL7YAkJGxYoTfrWy+FT83Ko2YaEtS8N+30+cvUblKi125KQf7XbuPsT
h4+BzJj/VpMQp1cl4fyF41tjzvmn9iRIunouf/yVwcrqS+JtjiR0PvRXXdjP
4bX0iu5jZxLaTm0PKBlgUGbvMfbeRhKigz+s0h5k8G5l+lPcRMJkRY+KxO8M
Bs2e7F7kTsK50i03JX8yuLzJtibTg4S3jRss/YcYdHG0/5XoTUL4xSrXF78Y
9M3YJB21jYTk+FHRot8M+kUn9e/YQYJAb9emvBEu3/6yt9YFkiDSiF9MjDIY
Zzy6xTKYhOE9mY27/3L7Wf7KIe1QEirT5Ps7x7BIGI/3Vwjj8FyuXGwhzqI/
7dv+eR8JNS0jahkSLIpIQ73GCBLCJOmpYyVZPH1sm9/VgySccEjv3iTF4uco
2asHo0lI+dy6CKVZjCv72rEhluMju9t+nCz77/kqCbfNxUXBcix6tmlOlT/B
4WFlH/lInkWlEF37l/EkUMbSmdqKLBp/7ArPO03Cu3OG+/YpsTgzXjV/71kS
xP6MKLUqs6g4mNK7NIUEkAx00OGxKKieMIVMI0E1Lnv9Hj6LfT/c9766QMLy
5MLxTQIWs9tVX2VmkFBx/ES6moibX2lojW8mCX3kkve+BIsfb6R2Tr9Kgrv5
875bJNd2K4gYyOb8dczijgzN4txFT6Agj4SZUgF2axgWL2ikjPMr4PCfsrHo
HMtillcqpV/E1T9v8NW7cRxey7fM7ikhYX0f0zFNjcU5d/ftPldGwvlHJRd3
qrM47rzvuzW3SfCffM2kfDyLAadyw2SRhK/fHmWN0WBx49JyKK8i4aem2CfL
iSxKbpef6XuXhP4IZcmoSSwOlcivHVdPgtHd+z9qNVkMGtbKa7hHQst5sWop
LRYDZ9aaBjWSINsR4r1Qm8XDCYsk1R9x9cz93h+hw+L5BBmZumYSzIqNHO7o
snj0p4u1bysJts6/0ob1uPEd6fW8pySsOPD93qwpLP6pUY+90cGNz+ns8J3K
4s58tZN2L0jQyfF4fGkai0V0T+dgJwn2eabXn09nsVu8ZOfJN1z/PJld/Bks
aso2OUztJgHnbZuyaCaLf702R9e/I2FAwH8YOotFFF6Tdv1AQvz5kxtzDFnM
vPbk6c9PJBw0j3310ojFgTPyo3FfOT18jV+tPIfFGmHwrvEDJGQYmpfNn8vi
1+nGNgWDJFyzmkT4GrP/nt+TMPv3PY+keSym8MykHv8i4cL7O4W1JixOPVvw
df0ICa/Wxgz1m7LYuu713N5Rzs8euXPGmbGYY93R4y9GgWA4O2ghsLh2y5Wh
YQkKyBaJfF9zFruer9qxX4qCpUenfDplwWLk3+erpGQp6Ki4oH3LktOLvVXa
YXkKxr18svXVAhaXZsY4yCtRkLtpzrWxViwWjLkYHqtCQU2V8aDWIo7vynBa
TkDBu5hFC5ZYs+hxkdQ8JKLAaFVdivdiFpVx9SVxioIfVep/Y5eweOuiWsoe
hoL4kkKfa0tZbFq0Qf77OAo8tLp6GpaxuEH3+6C3OgUPrOS3v7Ph6lta5fR6
AgUOoVFSY1ewGGpyYb7dJAqee2Tnqtuy+Gyi18W6yRRs//vYw3glixMa+g/N
0aFg+p7FRmtWsWiVLNufqUdB/45NlO9qrr7SfZ2iqRQseOipcnANi69+qdlF
TKdArztLPcWOW+9g7urPMyhw8/JaVGDP4Sc1+NzekIKdp/ui69ayeG9D3kDF
bApyJPd1P3NgMV087bSmMQVnO+w2fHVksb017F6MCQVLagoGxdZxfF6UOP5l
PgWb3z/KEjizGD+++72tOQWNSr17J63n9D3S0pZvSYHYaYOgWRtYhM6963hW
FBz3ennEciOLtYEnQrZbU/DIcMK9lS4s7g+4Me3BEgryZ+jobXRlUT39SISW
DQU8u4kF3ptYjOi6479/BQV5y41dgjdz/pj5UaxjJQVhEaeNItxYfFeSbWCw
hoITgg1Gce4snqk8J3HInoLPn264JGzh8uaJw65nDhTcf1BenLqV/ff+iIIn
xglzL3mwONEmyD58PQVbU9d9uObJ4qNvQ/hoI4envt69fC8WVWcealXfRIGE
rGpHsTeLll+yEnzdKDAxs2Zv+XD+dH0vXraFAo3KyqMVvlzeadWpSXpSYLMt
xbByG4uyFvUflntT4Kndq1K9nUWa9fZI9OXwryyeUOPH4vpj+mdfbqdgCsn3
rNnBYmN/1N5J/hSMFZN6X+3P4lPeAO0ZSMEa7+S0qgBufzDv8sneyelh4X/H
MZDFXofGkC8hFJherCm/HcSiPI43m7abgo+nXSaV7eTy2G9p5bYwCmK8c+uL
gjl9DN8ck7OPgmsROVevh7Aodrx5tHc/Bdbr1t2/uovLN/G/5ZqRFNRmFupl
hLJYef+iiUsUp98V1x+k7GbxgGj8vrPRFJivX5x3ag+LJmVtBx/HUPBhfNCT
2DAO/2WTVskcoSCJ1TaN2Mui9Di3btNjFMyi7D4E72OxfO5X8D9BQabG5+c+
4Symho3bcimegrtxnSLX/SxqxIJ9ewIFvwfo02siWNRty+HLnKFA1jp6w6ID
LFZn3kiZnUTB6ftCv7mRLPZopH93T+H0Pv7Kfd2DnH4W31WLP0fBYWMdfzaK
xRl/3eg75ylI9Atzkz/EYi7vXk/vRQqUo6PTh7l24FzjaMElClIT9af3RrM4
ffyv0XmZnL9nLZFvP8ziQzfrZZuzKHByQcOaGM6faVt3HL5GwZdIn+vXYzl+
tp7anptDAXtUd09KHLff2slZN+dRkN385OyhIywulJEYGczn+J2zQM7/KIeH
bnEccYOCl6q2TeuOcXgEOP42KqYgy7mpZ8FxFm3zxy+2v0nBjM3xa6acYP+9
3+T0r+VPiU5y18t7FXWinIIELZOZI1xbPnb2rpwKCoL2VF56E8+i39ltK+qR
gojGR371p1isM78u96aKgqurZifkJLA4n9DMHq6hoOgTCk6eZrG4/dssfh0F
F1XnfA5KZPHYLvPL2g0UtA24azieYdFd00Bs/n0KFs/g35h3lsUH899arWrk
8gck0lWTuP1oS2iI+0OOn+mjX0e5dkg4LzH4MQWLymuTO5NZvFRwNz26hQJ0
Us+8k8Llq29+2plWCro1GvhpqZy/fT7HZrZToP77QGfYOe48cOu4Z9F/XH57
Kik5p7G46eb1uVXPKEiu0Eybe57F/wPkZAA9
       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -6.906469809225793},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0010\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0100\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0050\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0500\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-6.214608098422191, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0020\"", 0.002, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-3.912023005428146, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0200\"", 0.02, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.809142990314028, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0030\"", 0.003, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-3.506557897319982, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0300\"", 0.03, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-6.502290170873972, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0015\"", 0.0015, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.199705077879927, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0150\"", 0.015, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.961845129926823, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0070\"", 0.007, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.659260036932778, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.0700\"", 0.07, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-6.812445099177812, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.725433722188182, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.6453910145146455`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.571283042360924, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.437751649736401, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.3771270279199666`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.319968614080018, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.2659013928097425`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.487387150331708, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.382026634673882, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.286716454869556, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.135166556742356, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.074541934925921, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.017383521085972, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.9633162998156966`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm]}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm]}, {-6.502290170873972, 
       FormBox["\"\"", TraditionalForm]}, {-4.199705077879927, 
       FormBox["\"\"", TraditionalForm]}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm]}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm]}, {-6.812445099177812, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.725433722188182, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.6453910145146455`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.571283042360924, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.437751649736401, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.3771270279199666`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.319968614080018, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.2659013928097425`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.487387150331708, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.382026634673882, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.286716454869556, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.135166556742356, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.074541934925921, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.017383521085972, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.9633162998156966`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 6.214608098422191}, {-6.906469809225793, -4.502250961934056}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.12429216196844384`, 0.12429216196844384`}, {
   0.04808437694583473, 0.04808437694583473}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0010\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0100\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0050\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0500\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-6.214608098422191, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0020\"", 0.002, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-3.912023005428146, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0200\"", 0.02, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.809142990314028, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0030\"", 0.003, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-3.506557897319982, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0300\"", 0.03, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-6.502290170873972, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0015\"", 0.0015, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.199705077879927, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0150\"", 0.015, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.961845129926823, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0070\"", 0.007, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.659260036932778, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.0700\"", 0.07, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 4}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-6.812445099177812, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.725433722188182, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.6453910145146455`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.571283042360924, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.437751649736401, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.3771270279199666`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.319968614080018, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.2659013928097425`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.487387150331708, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.382026634673882, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.286716454869556, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.135166556742356, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.074541934925921, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.017383521085972, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.9633162998156966`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.6560572585506573`*^9, 3.656057292826717*^9}, {
  3.656057350795608*^9, 3.65605737881583*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", "NN"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6560574851950903`*^9, 3.6560575126430893`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1e3k8Ve8XriGZynymfTI70z4apUSypEyVSIoSKtJkjAyV0IAyFSqlUkRK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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -13.80256485195169},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 6.907755278982137}, {-13.80256485195169, -5.5919461593347535`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.16421237385233872`, 0.16421237385233872`}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-13.122363377404328`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.716898269296165`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.429216196844383`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.206072645530174`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.02375108873622, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.86960040890896, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.736069016284437`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.618285980628055`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.656057507886972*^9, 3.656057588901538*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "1.5"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656057612497327*^9, 3.656057617178787*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1e3c8Vm/4f2SrzGcbRZTRoGxymSF7773nk0gUGQ1KSaSUioQUykwyroyU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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -270.7917117159471},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-271.7050409732974, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "118"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {-225.65333911341648`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "98"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-179.60163725353556`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "78"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-133.54993539365464`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "58"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-87.49823353377374, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "38"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-41.44653167389282, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "18"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}}, {{-271.7050409732974, 
       FormBox["\"\"", TraditionalForm]}, {-225.65333911341648`, 
       FormBox["\"\"", TraditionalForm]}, {-179.60163725353556`, 
       FormBox["\"\"", TraditionalForm]}, {-133.54993539365464`, 
       FormBox["\"\"", TraditionalForm]}, {-87.49823353377374, 
       FormBox["\"\"", TraditionalForm]}, {-41.44653167389282, 
       FormBox["\"\"", TraditionalForm]}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6.907755278982137}, {-270.7917117159471, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   5.415834234318942, 5.415834234318942}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-271.7050409732974, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "118"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-225.65333911341648`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "98"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-179.60163725353556`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "78"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-133.54993539365464`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "58"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-87.49823353377374, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "38"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-41.44653167389282, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "18"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.6560576180399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.5"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656057628819332*^9, 3.656057636818314*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1e3k8VV/UPmWepztnjBIaiAbEkigqiUhkTJozpJRKhgqZKqkUIUUovihD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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -1.6130447355238178`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.00\"", 1., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"5.00\"", 5., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.00\"", 2., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.203972804325936, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.30\"", 0.30000000000000004`, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.00\"", 3., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.897119984885881, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.15\"", 0.15000000000000002`, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.50\"", 1.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.3566749439387323, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.70\"", 0.7000000000000001, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.9459101490553132`, 
       FormBox[
        TagBox[
         InterpretationBox["\"7.00\"", 7., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.040220828526554, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.9661128563728327`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.8170772772123447`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.7429693050586228`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6739764335716714`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659907, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm]}, {-1.897119984885881, 
       FormBox["\"\"", TraditionalForm]}, {0.4054651081081644, 
       FormBox["\"\"", TraditionalForm]}, {-0.3566749439387323, 
       FormBox["\"\"", TraditionalForm]}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm]}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.040220828526554, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.9661128563728327`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.8170772772123447`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.7429693050586228`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6739764335716714`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659907, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6.907755278982137}, {-1.6130447355238178`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.03226089471047636, 0.03226089471047636}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0., 
      FormBox[
       TagBox[
        InterpretationBox["\"1.00\"", 1., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"5.00\"", 5., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"2.00\"", 2., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.203972804325936, 
      FormBox[
       TagBox[
        InterpretationBox[
        "\"0.30\"", 0.30000000000000004`, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.0986122886681098`, 
      FormBox[
       TagBox[
        InterpretationBox["\"3.00\"", 3., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.897119984885881, 
      FormBox[
       TagBox[
        InterpretationBox[
        "\"0.15\"", 0.15000000000000002`, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.4054651081081644, 
      FormBox[
       TagBox[
        InterpretationBox["\"1.50\"", 1.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.3566749439387323, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.70\"", 0.7000000000000001, AutoDelete -> True],
         NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.9459101490553132`, 
      FormBox[
       TagBox[
        InterpretationBox["\"7.00\"", 7., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.2072749131897207`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.120263536200091, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.040220828526554, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.9661128563728327`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.8170772772123447`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.7429693050586228`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6739764335716714`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659907, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782628`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.09531017980432493, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.1823215567939548, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.26236426446749106`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.336472236621213, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.47000362924573563`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5306282510621705, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5877866649021191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6418538861723948, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.6560576377858047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.8"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656057689333091*^9, 3.656057702020421*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw123c81e//OH57n+exznqejFQaNLQUykNFmjKjIauFZBWR2SSjEkVmCyVl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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -3.902200130941249},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-3.816712825623821, 
       FormBox["0.022`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7297014486341915`, 
       FormBox["0.024`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.649658740960655, 
       FormBox["0.026000000000000002`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.575550768806933, 
       FormBox["0.028`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.506557897319982, 
       FormBox["0.03`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.4420193761824103`, 
       FormBox["0.032`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7942399697717626`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.750754857832024, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7090821614314557`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6690768268177565`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6306105459899602`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6119184129778077`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5935692743096115`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5578511917075324`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.540459448995663, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.523365015636363, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4900285953687713`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.473768074496991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4577677331505496`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.83970234384852, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8632328412587142`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8873303928377747`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}, {{-3.816712825623821, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7297014486341915`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.649658740960655, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.575550768806933, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.4420193761824103`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7942399697717626`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.750754857832024, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7090821614314557`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6690768268177565`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6306105459899602`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6119184129778077`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5935692743096115`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5578511917075324`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.540459448995663, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.523365015636363, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4900285953687713`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.473768074496991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4577677331505496`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.83970234384852, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8632328412587142`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8873303928377747`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6.907755278982137}, {-3.902200130941249, -3.42880019945837}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.00946799862965758, 0.00946799862965758}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-3.816712825623821, 
      FormBox["0.022`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.7297014486341915`, 
      FormBox["0.024`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.649658740960655, 
      FormBox["0.026000000000000002`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.575550768806933, 
      FormBox["0.028`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.506557897319982, 
      FormBox["0.03`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.4420193761824103`, 
      FormBox["0.032`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.7942399697717626`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.7722610630529876`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.750754857832024, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.7090821614314557`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6690768268177565`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6306105459899602`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6119184129778077`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.5935692743096115`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.5578511917075324`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.540459448995663, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.523365015636363, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.4900285953687713`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.473768074496991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.4577677331505496`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.83970234384852, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.8632328412587142`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.8873303928377747`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}}}]], "Output",
 CellChangeTimes->{{3.656057691454319*^9, 3.656057702925716*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.466"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656057884398491*^9, 3.656057898410918*^9}, {
  3.6560584557822*^9, 3.6560585317200947`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1e3k8VG/0vxZb9mV2e6jQIi1COZKUtEiUSqi0kCJkqUTKEqUNCSGVFhFJ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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -1.5123104013080007`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.00\"", 1., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"5.00\"", 5., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.00\"", 2., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.203972804325936, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.30\"", 0.30000000000000004`, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.00\"", 3., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.897119984885881, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.15\"", 0.15000000000000002`, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.50\"", 1.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.3566749439387323, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.70\"", 0.7000000000000001, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.9459101490553132`, 
       FormBox[
        TagBox[
         InterpretationBox["\"7.00\"", 7., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.040220828526554, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.9661128563728327`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.8170772772123447`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.7429693050586228`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6739764335716714`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659907, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm]}, {-1.897119984885881, 
       FormBox["\"\"", TraditionalForm]}, {0.4054651081081644, 
       FormBox["\"\"", TraditionalForm]}, {-0.3566749439387323, 
       FormBox["\"\"", TraditionalForm]}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm]}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.040220828526554, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.9661128563728327`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.8170772772123447`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.7429693050586228`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6739764335716714`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659907, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6.907755278982137}, {-1.5123104013080007`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.030246208026160015`, 0.030246208026160015`}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0., 
      FormBox[
       TagBox[
        InterpretationBox["\"1.00\"", 1., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"5.00\"", 5., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"2.00\"", 2., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.203972804325936, 
      FormBox[
       TagBox[
        InterpretationBox[
        "\"0.30\"", 0.30000000000000004`, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.0986122886681098`, 
      FormBox[
       TagBox[
        InterpretationBox["\"3.00\"", 3., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.897119984885881, 
      FormBox[
       TagBox[
        InterpretationBox[
        "\"0.15\"", 0.15000000000000002`, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.4054651081081644, 
      FormBox[
       TagBox[
        InterpretationBox["\"1.50\"", 1.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.3566749439387323, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.70\"", 0.7000000000000001, AutoDelete -> True],
         NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.9459101490553132`, 
      FormBox[
       TagBox[
        InterpretationBox["\"7.00\"", 7., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.2072749131897207`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.120263536200091, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.040220828526554, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.9661128563728327`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.8170772772123447`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.7429693050586228`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6739764335716714`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659907, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782628`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.09531017980432493, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.1823215567939548, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.26236426446749106`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.336472236621213, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.47000362924573563`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5306282510621705, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5877866649021191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6418538861723948, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.656057885843248*^9, 3.6560579137604523`*^9}, {
  3.656058462088276*^9, 3.6560585327493477`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6560585001385403`*^9, 3.656058501888545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "1.5"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "50000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656065271024634*^9, 3.6560652964325647`*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.656065286375848*^9, 3.656065748823187*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "20000", ",", "30000"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.656065699918729*^9, {3.6560657589253473`*^9, 3.6560658760092707`*^9}, {
   3.656065927393564*^9, 3.656065928196601*^9}, {3.656065968554655*^9, 
   3.656065980181254*^9}, {3.656066019902381*^9, 3.656066027668882*^9}, 
   3.6560661453624372`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwU3Hc8V18YB3Ahm1BmFClbRISGPX9WJHtGZkZmsgoRGVllVchMRkRDRpSQ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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{9.903487552536127, -20.617246285515854`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-20.72326583694641, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"1.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-9\""]}], 1.*^-9, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-18.420680743952367`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"1.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-8\""]}], 1.*^-8, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-19.11382792451231, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"5.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-9\""]}], 5.*^-9, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-16.811242831518264`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"5.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-8\""]}], 5.*^-8, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-20.030118656386467`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"2.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-9\""]}], 2.*^-9, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-17.72753356339242, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"2.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-8\""]}], 2.*^-8, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-19.624653548278303`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"3.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-9\""]}], 3.0000000000000004`*^-9, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-17.322068455284256`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"3.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-8\""]}], 3.0000000000000004`*^-8, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-20.317800728838247`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"1.5\"", "\[Times]", 
            SuperscriptBox["10", "\"-9\""]}], 1.5000000000000002`*^-9, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-18.0152156358442, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"1.5\"", "\[Times]", 
            SuperscriptBox["10", "\"-8\""]}], 1.5000000000000002`*^-8, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-18.7773556878911, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"7.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-9\""]}], 7.000000000000001*^-9, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-16.474770594897052`, 
       FormBox[
        TagBox[
         InterpretationBox[
          RowBox[{"\"7.0\"", "\[Times]", 
            SuperscriptBox["10", "\"-8\""]}], 7.*^-8, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-20.627955657142085`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.540944280152456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.46090157247892, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.3867936003252, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.23775802116471, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.16365004901099, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.094657177524038`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.33697147582652, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.931506367718356`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.643824295266576`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.526041259610192`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.32537056414804, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.238359187158412`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.158316479484874`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.08420850733115, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.935172928170665`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.861064956016943`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.79207208452999, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.034386382832476`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.62892127472431, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-20.72326583694641, 
       FormBox["\"\"", TraditionalForm]}, {-18.420680743952367`, 
       FormBox["\"\"", TraditionalForm]}, {-19.11382792451231, 
       FormBox["\"\"", TraditionalForm]}, {-16.811242831518264`, 
       FormBox["\"\"", TraditionalForm]}, {-20.030118656386467`, 
       FormBox["\"\"", TraditionalForm]}, {-17.72753356339242, 
       FormBox["\"\"", TraditionalForm]}, {-19.624653548278303`, 
       FormBox["\"\"", TraditionalForm]}, {-17.322068455284256`, 
       FormBox["\"\"", TraditionalForm]}, {-20.317800728838247`, 
       FormBox["\"\"", TraditionalForm]}, {-18.0152156358442, 
       FormBox["\"\"", TraditionalForm]}, {-18.7773556878911, 
       FormBox["\"\"", TraditionalForm]}, {-16.474770594897052`, 
       FormBox["\"\"", TraditionalForm]}, {-20.627955657142085`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.540944280152456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.46090157247892, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.3867936003252, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.23775802116471, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.16365004901099, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.094657177524038`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.33697147582652, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.931506367718356`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.643824295266576`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.526041259610192`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.32537056414804, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.238359187158412`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.158316479484874`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.08420850733115, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.935172928170665`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.861064956016943`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.79207208452999, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.034386382832476`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.62892127472431, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{9.210340371976184, 
       FormBox["10000", TraditionalForm]}, {11.512925464970229`, 
       FormBox["100000", TraditionalForm]}, {10.819778284410283`, 
       FormBox["50000", TraditionalForm]}, {13.122363377404328`, 
       FormBox["500000", TraditionalForm]}, {9.903487552536127, 
       FormBox["20000", TraditionalForm]}, {12.206072645530174`, 
       FormBox["200000", TraditionalForm]}, {10.308952660644293`, 
       FormBox["30000", TraditionalForm]}, {12.611537753638338`, 
       FormBox["300000", TraditionalForm]}, {9.615805480084347, 
       FormBox["15000", TraditionalForm]}, {11.918390573078392`, 
       FormBox["150000", TraditionalForm]}, {11.156250521031495`, 
       FormBox["70000", TraditionalForm]}, {13.458835614025542`, 
       FormBox["700000", TraditionalForm]}, {9.305650551780507, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.392661928770137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.472704636443673, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.546812608597396, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.680344001221918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.740968623038354, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.798127036878302, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.852194258148577, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.596634733096073`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.002099841204238`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.289781913656018`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.407564949312402`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.608235644774552`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.695247021764184`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.77528972943772, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.84939770159144, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.982929094215963`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.043553716032399`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.100712129872347`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.154779351142624`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{9.210340371976184, 
       FormBox["\"\"", TraditionalForm]}, {11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {10.819778284410283`, 
       FormBox["\"\"", TraditionalForm]}, {13.122363377404328`, 
       FormBox["\"\"", TraditionalForm]}, {9.903487552536127, 
       FormBox["\"\"", TraditionalForm]}, {12.206072645530174`, 
       FormBox["\"\"", TraditionalForm]}, {10.308952660644293`, 
       FormBox["\"\"", TraditionalForm]}, {12.611537753638338`, 
       FormBox["\"\"", TraditionalForm]}, {9.615805480084347, 
       FormBox["\"\"", TraditionalForm]}, {11.918390573078392`, 
       FormBox["\"\"", TraditionalForm]}, {11.156250521031495`, 
       FormBox["\"\"", TraditionalForm]}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm]}, {9.305650551780507, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.392661928770137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.472704636443673, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.546812608597396, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.680344001221918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.740968623038354, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.798127036878302, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.852194258148577, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.596634733096073`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.002099841204238`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.289781913656018`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.407564949312402`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.608235644774552`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.695247021764184`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.77528972943772, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.84939770159144, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.982929094215963`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.043553716032399`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.100712129872347`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.154779351142624`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{9.903487552536127, 
   10.308952660644293`}, {-20.617246285515854`, -19.80602712544346}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.00810930216216331, 0.00810930216216331}, {
   0.016224383201447878`, 0.016224383201447878`}},
  Ticks->{{{9.210340371976184, 
      FormBox["10000", TraditionalForm]}, {11.512925464970229`, 
      FormBox["100000", TraditionalForm]}, {10.819778284410283`, 
      FormBox["50000", TraditionalForm]}, {13.122363377404328`, 
      FormBox["500000", TraditionalForm]}, {9.903487552536127, 
      FormBox["20000", TraditionalForm]}, {12.206072645530174`, 
      FormBox["200000", TraditionalForm]}, {10.308952660644293`, 
      FormBox["30000", TraditionalForm]}, {12.611537753638338`, 
      FormBox["300000", TraditionalForm]}, {9.615805480084347, 
      FormBox["15000", TraditionalForm]}, {11.918390573078392`, 
      FormBox["150000", TraditionalForm]}, {11.156250521031495`, 
      FormBox["70000", TraditionalForm]}, {13.458835614025542`, 
      FormBox["700000", TraditionalForm]}, {9.305650551780507, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.392661928770137, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.472704636443673, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.546812608597396, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.680344001221918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.740968623038354, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.798127036878302, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.852194258148577, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.596634733096073`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.002099841204238`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.289781913656018`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.407564949312402`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.608235644774552`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.695247021764184`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.77528972943772, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.84939770159144, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.982929094215963`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.043553716032399`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.100712129872347`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.154779351142624`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.89921982609012, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.304684934198283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-20.72326583694641, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.*^-9, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-18.420680743952367`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.*^-8, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-19.11382792451231, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 5.*^-9, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-16.811242831518264`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"5.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 5.*^-8, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-20.030118656386467`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 2.*^-9, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-17.72753356339242, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"2.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 2.*^-8, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-19.624653548278303`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 3.0000000000000004`*^-9, 
         AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-17.322068455284256`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"3.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 3.0000000000000004`*^-8, 
         AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-20.317800728838247`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.5\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 1.5000000000000002`*^-9, 
         AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-18.0152156358442, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"1.5\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 1.5000000000000002`*^-8, 
         AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-18.7773556878911, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"7.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-9\""]}], 7.000000000000001*^-9, 
         AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-16.474770594897052`, 
      FormBox[
       TagBox[
        InterpretationBox[
         RowBox[{"\"7.0\"", "\[Times]", 
           SuperscriptBox["10", "\"-8\""]}], 7.*^-8, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-20.627955657142085`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-20.540944280152456`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-20.46090157247892, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-20.3867936003252, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-20.23775802116471, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-20.16365004901099, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-20.094657177524038`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-19.33697147582652, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.931506367718356`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.643824295266576`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.526041259610192`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.32537056414804, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.238359187158412`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.158316479484874`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-18.08420850733115, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-17.935172928170665`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-17.861064956016943`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-17.79207208452999, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-17.034386382832476`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-16.62892127472431, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.656065753793014*^9, 3.656065857811887*^9}, 
   3.65606590781915*^9, 3.656065960629735*^9, 3.656066012155293*^9, 
   3.6560661213606987`*^9, 
   3.656067617899188*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.7"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656600835943472*^9, 3.656600846198604*^9}, {
  3.656600996649774*^9, 3.656600996817603*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1u3lcTd/3P37u0JzmO5OkJCUpSSWtUDJHgwxNSEhUGhQaFIlIyhBFRImK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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -2.6475992976984566`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.00\"", 1., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"5.00\"", 5., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.00\"", 2., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.203972804325936, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.30\"", 0.30000000000000004`, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.00\"", 3., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-1.897119984885881, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.15\"", 0.15000000000000002`, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.50\"", 1.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.3566749439387323, 
       FormBox[
        TagBox[
         InterpretationBox[
         "\"0.70\"", 0.7000000000000001, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.9459101490553132`, 
       FormBox[
        TagBox[
         InterpretationBox["\"7.00\"", 7., AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.040220828526554, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.9661128563728327`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.8170772772123447`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.7429693050586228`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6739764335716714`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659907, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm]}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm]}, {-1.897119984885881, 
       FormBox["\"\"", TraditionalForm]}, {0.4054651081081644, 
       FormBox["\"\"", TraditionalForm]}, {-0.3566749439387323, 
       FormBox["\"\"", TraditionalForm]}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm]}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.120263536200091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.040220828526554, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.9661128563728327`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.8170772772123447`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.7429693050586228`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6739764335716714`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659907, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 6.907755278982137}, {-2.6475992976984566`, -1.255908864232321}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.02783380866932271, 0.02783380866932271}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0., 
      FormBox[
       TagBox[
        InterpretationBox["\"1.00\"", 1., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"5.00\"", 5., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.20\"", 0.2, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"2.00\"", 2., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.203972804325936, 
      FormBox[
       TagBox[
        InterpretationBox[
        "\"0.30\"", 0.30000000000000004`, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.0986122886681098`, 
      FormBox[
       TagBox[
        InterpretationBox["\"3.00\"", 3., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-1.897119984885881, 
      FormBox[
       TagBox[
        InterpretationBox[
        "\"0.15\"", 0.15000000000000002`, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.4054651081081644, 
      FormBox[
       TagBox[
        InterpretationBox["\"1.50\"", 1.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.3566749439387323, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.70\"", 0.7000000000000001, AutoDelete -> True],
         NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.9459101490553132`, 
      FormBox[
       TagBox[
        InterpretationBox["\"7.00\"", 7., AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.2072749131897207`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.120263536200091, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.040220828526554, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.9661128563728327`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.8170772772123447`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.7429693050586228`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6739764335716714`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659907, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782628`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.09531017980432493, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.1823215567939548, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.26236426446749106`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.336472236621213, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.47000362924573563`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5306282510621705, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5877866649021191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6418538861723948, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.656600838560585*^9, 3.6566008469100924`*^9}, 
   3.6566009974836187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.75"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6566008602602177`*^9, 3.656600860780716*^9}, 
   3.656600988504627*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1u3k8Ve/3/m/ae5+DzGfaJ/NUSDOZsihjJUNCKUNJk2hQIWMDSiFUihKF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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -3.153249111164457},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-2.995732273553991, 
       FormBox["0.05`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.8134107167600364`, 
       FormBox["0.06`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.659260036932778, 
       FormBox["0.07`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.5257286443082556`, 
       FormBox["0.08`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.4079456086518722`, 
       FormBox["0.09`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.2072749131897207`, 
       FormBox["0.11`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.9565115604007097`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.9187712324178627`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.8824035882469876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.8473122684357177`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.7806208939370456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.7488721956224653`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.7181005369557116`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.6882475738060303`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.6310891599660815`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.603690185777967, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.577021938695806, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.551046452292545, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.501036031717884, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.4769384801388235`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.4534079827286295`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.430418464503931, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.385966701933097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.364460496712133, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.343407087514301, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.3227878003115654`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.2827824656978657`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.2633643798407643`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.24431618487007, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.2256240518579173`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.036554268074246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.079113882493042, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.123565645063876, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.1892564076870427`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.1715568305876416`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.1541650878757723`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.137070654516472, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}, {{-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.4079456086518722`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.2072749131897207`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-2.9565115604007097`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.9187712324178627`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.8824035882469876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.8473122684357177`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.7806208939370456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.7488721956224653`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.7181005369557116`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.6882475738060303`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.6310891599660815`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.603690185777967, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.577021938695806, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.551046452292545, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.501036031717884, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.4769384801388235`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.4534079827286295`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.430418464503931, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.385966701933097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.364460496712133, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.343407087514301, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.3227878003115654`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.2827824656978657`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.2633643798407643`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.24431618487007, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.2256240518579173`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.036554268074246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.079113882493042, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.123565645063876, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.1892564076870427`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.1715568305876416`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.1541650878757723`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-2.137070654516472, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 6.907755278982137}, {-3.153249111164457, -2.131952777149829}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.02042592668029256, 0.02042592668029256}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-2.995732273553991, 
      FormBox["0.05`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.8134107167600364`, 
      FormBox["0.06`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.659260036932778, 
      FormBox["0.07`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.5257286443082556`, 
      FormBox["0.08`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.4079456086518722`, 
      FormBox["0.09`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.2072749131897207`, 
      FormBox["0.11`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-2.9565115604007097`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.9187712324178627`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.8824035882469876`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.8473122684357177`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.7806208939370456`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.7488721956224653`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.7181005369557116`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.6882475738060303`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.6310891599660815`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.603690185777967, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.577021938695806, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.551046452292545, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.501036031717884, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.4769384801388235`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.4534079827286295`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.430418464503931, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.385966701933097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.364460496712133, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.343407087514301, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.3227878003115654`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.2827824656978657`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.2633643798407643`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.24431618487007, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.2256240518579173`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.036554268074246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.079113882493042, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.123565645063876, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.1892564076870427`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.1715568305876416`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.1541650878757723`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-2.137070654516472, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}}}]], "Output",
 CellChangeTimes->{3.656600861424301*^9, 3.6566009891099453`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.8"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656600873056305*^9, 3.656600873484747*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw123c81e//OH57n+exznqejFQaNLQUykNFmjKjIauFZBWR2SSjEkVmCyVl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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -3.902200130941249},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-3.816712825623821, 
       FormBox["0.022`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7297014486341915`, 
       FormBox["0.024`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.649658740960655, 
       FormBox["0.026000000000000002`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.575550768806933, 
       FormBox["0.028`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.506557897319982, 
       FormBox["0.03`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.4420193761824103`, 
       FormBox["0.032`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7942399697717626`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.750754857832024, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7090821614314557`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6690768268177565`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6306105459899602`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6119184129778077`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5935692743096115`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5578511917075324`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.540459448995663, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.523365015636363, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4900285953687713`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.473768074496991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4577677331505496`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.83970234384852, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8632328412587142`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8873303928377747`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}, {{-3.816712825623821, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7297014486341915`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.649658740960655, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.575550768806933, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.4420193761824103`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-3.7942399697717626`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.750754857832024, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.7090821614314557`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6690768268177565`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6306105459899602`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.6119184129778077`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5935692743096115`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.5578511917075324`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.540459448995663, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.523365015636363, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4900285953687713`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.473768074496991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.4577677331505496`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.83970234384852, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8632328412587142`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-3.8873303928377747`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6.907755278982137}, {-3.902200130941249, -3.42880019945837}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.00946799862965758, 0.00946799862965758}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-3.816712825623821, 
      FormBox["0.022`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.7297014486341915`, 
      FormBox["0.024`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.649658740960655, 
      FormBox["0.026000000000000002`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.575550768806933, 
      FormBox["0.028`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.506557897319982, 
      FormBox["0.03`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.4420193761824103`, 
      FormBox["0.032`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-3.7942399697717626`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.7722610630529876`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.750754857832024, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.7090821614314557`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6690768268177565`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6306105459899602`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.6119184129778077`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.5935692743096115`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.5578511917075324`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.540459448995663, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.523365015636363, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.4900285953687713`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.473768074496991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.4577677331505496`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.83970234384852, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.8632328412587142`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-3.8873303928377747`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}}}]], "Output",
 CellChangeTimes->{3.656600874119287*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", 
      RowBox[{"ff", "[", 
       RowBox[{"NN", ",", "NN", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"NN", "^", "0.85"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"NN", ",", "1", ",", "1000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.656600881330559*^9, 3.656600974703269*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw123lcTev3OPCiuTScvc+0TxqoSJmjlLRUUpGpGaUiFaKQIc1oICVDiSKN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       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -5.136885060454909},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-5.115995809754082, 
       FormBox["0.006`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-5.035953102080546, 
       FormBox["0.006500000000000001`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-4.961845129926823, 
       FormBox["0.007`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-4.892852258439873, 
       FormBox["0.0075`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-4.8283137373023015`, 
       FormBox["0.008`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-5.099466507802871, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.083205986931091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.06720564558465, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.051457288616511, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.020685629949757, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.005647752585216, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.990832666800076, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.976233867378923, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.947660494934867, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.933674252960127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.919880930827792, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.9062752787720125`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.879607031689852, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.866534950122499, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.853631545286591, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.840892519509161, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.132802928070463, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.815891217303744, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.803621124711929, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.791499764179585, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.779523573132869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}, {{-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-5.035953102080546, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-4.892852258439873, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-5.099466507802871, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.083205986931091, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.06720564558465, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.051457288616511, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.020685629949757, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.005647752585216, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.990832666800076, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.976233867378923, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.947660494934867, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.933674252960127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.919880930827792, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.9062752787720125`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.879607031689852, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.866534950122499, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.853631545286591, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.840892519509161, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-5.132802928070463, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.815891217303744, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.803621124711929, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.791499764179585, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-4.779523573132869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}}, {{{0., 
       FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{
    0, 6.907755278982137}, {-5.136885060454909, -4.772331428029307}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13815510557964275`, 0.13815510557964275`}, {
   0.007291072648512031, 0.007291072648512031}},
  Ticks->{{{0., 
      FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
      FormBox["5", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {3.912023005428146, 
      FormBox["50", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {6.214608098422191, 
      FormBox["500", TraditionalForm]}, {6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {8.517193191416238, 
      FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.703782474656201, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {5.991464547107982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.396929655216146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.551080335043404, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.684611727667927, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {6.802394763324311, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-5.115995809754082, 
      FormBox["0.006`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-5.035953102080546, 
      FormBox["0.006500000000000001`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-4.961845129926823, 
      FormBox["0.007`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-4.892852258439873, 
      FormBox["0.0075`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-4.8283137373023015`, 
      FormBox["0.008`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-5.099466507802871, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-5.083205986931091, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-5.06720564558465, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-5.051457288616511, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-5.020685629949757, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-5.005647752585216, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.990832666800076, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.976233867378923, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.947660494934867, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.933674252960127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.919880930827792, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.9062752787720125`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.879607031689852, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.866534950122499, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.853631545286591, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.840892519509161, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-5.132802928070463, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.815891217303744, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.803621124711929, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.791499764179585, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-4.779523573132869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}}}]], "Output",
 CellChangeTimes->{{3.656600882764573*^9, 3.6566009754265337`*^9}}]
}, Open  ]]
},
WindowSize->{1327, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1371, 40, 94, "Input"],
Cell[CellGroupData[{
Cell[1941, 64, 1134, 21, 32, "Input"],
Cell[3078, 87, 32564, 607, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35679, 699, 528, 14, 32, "Input"],
Cell[36210, 715, 35238, 644, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71485, 1364, 575, 15, 32, "Input"],
Cell[72063, 1381, 33610, 644, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105710, 2030, 413, 11, 32, "Input"],
Cell[106126, 2043, 42410, 754, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148573, 2802, 472, 13, 32, "Input"],
Cell[149048, 2817, 32942, 584, 226, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182027, 3406, 472, 13, 32, "Input"],
Cell[182502, 3421, 43767, 804, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226306, 4230, 472, 13, 32, "Input"],
Cell[226781, 4245, 39766, 731, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266584, 4981, 523, 14, 32, "Input"],
Cell[267110, 4997, 43859, 806, 238, "Output"]
}, Open  ]],
Cell[310984, 5806, 94, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[311103, 5811, 475, 13, 32, "Input"],
Cell[311581, 5826, 99, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311717, 5832, 681, 18, 32, "Input"],
Cell[312401, 5852, 193205, 3271, 210, 188384, 3190, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505643, 9128, 521, 14, 32, "Input"],
Cell[506167, 9144, 43837, 806, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[550041, 9955, 501, 14, 32, "Input"],
Cell[550545, 9971, 46144, 867, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596726, 10843, 472, 13, 32, "Input"],
Cell[597201, 10858, 39742, 731, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636980, 11594, 473, 13, 32, "Input"],
Cell[637456, 11609, 40096, 743, 228, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

